Hidden convexity of the Eliashberg condensation energy: existence, uniqueness and continuity of the superconducting state

Kiessling, Altshuler and Yuzbashyan conjectured the thermodynamic transition picture for the isotropic Eliashberg spin-chain functional with vanishing Coulomb pseudopotential: the normal state is the unique minimizer above and at a critical temperature, the superconducting minimizer below it is unique up to gauge, and the transition is continuous. We establish the nonlinear part of this picture. In the variables $\rho_n=\sin^2\theta_n$, the condensation energy restricted to the first quadrant is strictly convex, and folding any admissible chain into that quadrant cannot increase its energy. For every positive, non-increasing interaction with power-law decay, hidden convexity and a compactness estimate give existence and uniqueness of the minimizer up to gauge. The normal state minimizes the energy exactly when its quadratic form is non-negative, including marginal stability. Among admissible chains, a positive solution of the nonlinear Eliashberg equations exists exactly when the normal state is linearly unstable and is then unique. For temperature-dependent families with pointwise continuity and locally uniform decay bounds, the minimizing density is continuous in a weighted $\ell^1$ norm. Together with uniqueness of the linear-stability temperature, these results prove the thermodynamic conjectures for the $\gamma$-model, Einstein phonons and general phonon spectra; the phonon applications use separately established spectral input. Finite-dimensional algebraic and convex-analytic components are machine-checked in Lean. The proofs were obtained independently of concurrent work that reaches overlapping conclusions.

==> anc/README.md <==
# Supplement: Hidden convexity of the Eliashberg condensation energy

Davis Rens, SuperMatics Inc., davis@supermatics.io

The Lean project formalizes finite-dimensional components, not the full
infinite-chain analysis. Numerical data and figures are illustrations, not proof.

With elan installed, the Lean/Mathlib versions are pinned by lean/lean-toolchain
and lean/lake-manifest.json. From the extracted supplement directory:

    cd lean
    lake build
    lake env lean KayThermo/AxiomCheck.lean
    cd ..

Do not update the pinned dependencies when reproducing these results. The .lake
cache is not shipped. A fresh installation requires the normal dependency fetch.

With Python and uv installed, regenerate the numerical data, report and figures:

    uv run --no-project --with numpy --with scipy --with matplotlib python numerics/study.py

Outputs overwrite files next to the script. Seed: 291104. Floating-point values
and PDF bytes may differ with platform and numerical-library versions. Original
figure PDFs and data are included. No experimental data were generated.


==> anc/lean/KayThermo.lean <==
import KayThermo.Defs
import KayThermo.Identity
import KayThermo.Stability
import KayThermo.Instability
import KayThermo.Existence
import KayThermo.Fold
import KayThermo.Convex
import KayThermo.Unique
import KayThermo.AxiomCheck


==> anc/lean/KayThermo/AxiomCheck.lean <==
import KayThermo.Unique
import KayThermo.Instability
import KayThermo.Existence

#print axioms KayThermo.K_eq_identity
#print axioms KayThermo.K_eq_Q_plus
#print axioms KayThermo.normal_unique_min
#print axioms KayThermo.K_fold_le
#print axioms KayThermo.K_fold_eq_G
#print axioms KayThermo.G_eq_K_fold
#print axioms KayThermo.G_midpoint
#print axioms KayThermo.G_strictConvexOn
#print axioms KayThermo.min_unique_up_to_gauge
#print axioms KayThermo.unstable_neg
#print axioms KayThermo.normal_min_iff_Q_nonneg
#print axioms KayThermo.normal_global_min_iff_Q_nonneg
#print axioms KayThermo.exists_min
#print axioms KayThermo.G_stationary_is_min
#print axioms KayThermo.G_stationary_unique
#print axioms KayThermo.Gen_strictConvexOn
#print axioms KayThermo.Gen_min_unique
#print axioms KayThermo.Gen_fderiv_zero_is_min


==> anc/lean/KayThermo/Convex.lean <==
import KayThermo.Stability

noncomputable section

open scoped BigOperators

namespace KayThermo

/-- The closed density cube. -/
def cube (N : ℕ) : Set (Fin N → ℝ) := {ρ | ∀ n, ρ n ∈ Set.Icc (0 : ℝ) 1}

/-- The density functional with arbitrary coefficient arrays. -/
def Gen {N : ℕ} (w L : Fin N → ℝ) (D W : Fin N → Fin N → ℝ)
    (ρ : Fin N → ℝ) : ℝ :=
  (∑ n, w n * (1 - Real.sqrt (1 - ρ n))) + (∑ n, L n * ρ n) +
  (1 / 4 : ℝ) * (∑ n, ∑ m, if n ≠ m then D n m *
    (Real.sqrt (1 - ρ n) - Real.sqrt (1 - ρ m)) ^ 2 else 0) -
  (1 / 2 : ℝ) * (∑ n, ∑ m, W n m * Real.sqrt (ρ n * ρ m))

private theorem geom_mid (a b c d : ℝ) (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hc : 0 ≤ c) (hd : 0 ≤ d) :
    (Real.sqrt (a * b) + Real.sqrt (c * d)) / 2 ≤
      Real.sqrt (((a + c) / 2) * ((b + d) / 2)) := by
  have hs1 := Real.sq_sqrt ha
  have hs2 := Real.sq_sqrt hb
  have hs3 := Real.sq_sqrt hc
  have hs4 := Real.sq_sqrt hd
  have hn1 := Real.sqrt_nonneg a
  have hn2 := Real.sqrt_nonneg b
  have hn3 := Real.sqrt_nonneg c
  have hn4 := Real.sqrt_nonneg d
  rw [Real.sqrt_mul ha, Real.sqrt_mul hc]
  apply (Real.le_sqrt (by positivity) (by positivity)).2
  have h := sq_nonneg (Real.sqrt a * Real.sqrt d - Real.sqrt c * Real.sqrt b)
  nlinarith [mul_self_nonneg (Real.sqrt a * Real.sqrt b),
    mul_self_nonneg (Real.sqrt c * Real.sqrt d)]

private theorem sqrt_mid (a b : ℝ) (ha : 0 ≤ a) (hb : 0 ≤ b) :
    (Real.sqrt a + Real.sqrt b) / 2 ≤ Real.sqrt ((a + b) / 2) := by
  have h := Real.strictConcaveOn_sqrt.concaveOn.2 (show a ∈ Set.Ici (0 : ℝ) from ha)
    (show b ∈ Set.Ici (0 : ℝ) from hb) (show (0 : ℝ) ≤ 1 / 2 by norm_num)
    (show (0 : ℝ) ≤ 1 / 2 by norm_num) (by norm_num : (1 / 2 : ℝ) + 1 / 2 = 1)
  simp only [smul_eq_mul] at h
  convert h using 1 <;> congr 1 <;> ring

private theorem sqrt_mid_strict (a b : ℝ) (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : a ≠ b) :
    (Real.sqrt a + Real.sqrt b) / 2 < Real.sqrt ((a + b) / 2) := by
  have h := Real.strictConcaveOn_sqrt.2 (show a ∈ Set.Ici (0 : ℝ) from ha)
    (show b ∈ Set.Ici (0 : ℝ) from hb) hab (show (0 : ℝ) < 1 / 2 by norm_num)
    (show (0 : ℝ) < 1 / 2 by norm_num) (by norm_num : (1 / 2 : ℝ) + 1 / 2 = 1)
  simp only [smul_eq_mul] at h
  convert h using 1 <;> congr 1 <;> ring

private theorem diff_mid (a b c d : ℝ)
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hc : 0 ≤ c) (hd : 0 ≤ d) :
    (Real.sqrt ((a+c)/2) - Real.sqrt ((b+d)/2))^2 ≤
    ((Real.sqrt a - Real.sqrt b)^2 + (Real.sqrt c - Real.sqrt d)^2)/2 := by
  have h := geom_mid a b c d ha hb hc hd
  rw [Real.sqrt_mul ha, Real.sqrt_mul hc,
    Real.sqrt_mul (by linarith : 0 ≤ (a + c) / 2)] at h
  have h1 := Real.sq_sqrt ha
  have h2 := Real.sq_sqrt hb
  have h3 := Real.sq_sqrt hc
  have h4 := Real.sq_sqrt hd
  have h5 := Real.sq_sqrt (show 0 ≤ (a+c)/2 by linarith)
  have h6 := Real.sq_sqrt (show 0 ≤ (b+d)/2 by linarith)
  nlinarith

/-- Midpoint convexity, strict unless the two density vectors coincide. -/
theorem Gen_midpoint {N : ℕ} (w L : Fin N → ℝ) (D W : Fin N → Fin N → ℝ)
    (hw : ∀ n, 0 < w n) (hD : ∀ n m, n ≠ m → 0 ≤ D n m)
    (hW : ∀ n m, 0 ≤ W n m) {ρ σ : Fin N → ℝ}
    (hρ : ρ ∈ cube N) (hσ : σ ∈ cube N) :
    Gen w L D W (fun n => (ρ n + σ n) / 2) ≤
      (Gen w L D W ρ + Gen w L D W σ) / 2 ∧
    (ρ ≠ σ → Gen w L D W (fun n => (ρ n + σ n) / 2) <
      (Gen w L D W ρ + Gen w L D W σ) / 2) := by
  have hfirst (n : Fin N) :
      w n * (1 - Real.sqrt (1 - (ρ n + σ n) / 2)) ≤
      (w n * (1 - Real.sqrt (1 - ρ n)) +
       w n * (1 - Real.sqrt (1 - σ n))) / 2 := by
    have h := sqrt_mid (1 - ρ n) (1 - σ n)
      (by have := (hρ n).2; linarith) (by have := (hσ n).2; linarith)
    have : 1 - (ρ n + σ n) / 2 = ((1 - ρ n) + (1 - σ n)) / 2 := by ring
    rw [this]
    nlinarith [hw n]
  have hfirst_strict (n : Fin N) (hn : ρ n ≠ σ n) :
      w n * (1 - Real.sqrt (1 - (ρ n + σ n) / 2)) <
      (w n * (1 - Real.sqrt (1 - ρ n)) +
       w n * (1 - Real.sqrt (1 - σ n))) / 2 := by
    have h := sqrt_mid_strict (1 - ρ n) (1 - σ n)
      (by have := (hρ n).2; linarith) (by have := (hσ n).2; linarith)
      (by intro he; apply hn; linarith)
    have : 1 - (ρ n + σ n) / 2 = ((1 - ρ n) + (1 - σ n)) / 2 := by ring
    rw [this]
    nlinarith [hw n]
  have hsfirst :
      (∑ n, w n * (1 - Real.sqrt (1 - (ρ n + σ n) / 2))) ≤
      ((∑ n, w n * (1 - Real.sqrt (1 - ρ n))) +
       (∑ n, w n * (1 - Real.sqrt (1 - σ n)))) / 2 := by
    have h := Finset.sum_le_sum fun n (_ : n ∈ Finset.univ) => hfirst n
    simp_rw [← Finset.sum_div, Finset.sum_add_distrib] at h
    exact h
  have hsfirst_strict (hne : ρ ≠ σ) :
      (∑ n, w n * (1 - Real.sqrt (1 - (ρ n + σ n) / 2))) <
      ((∑ n, w n * (1 - Real.sqrt (1 - ρ n))) +
       (∑ n, w n * (1 - Real.sqrt (1 - σ n)))) / 2 := by
    have hex : ∃ n, ρ n ≠ σ n := by
      by_contra h
      apply hne
      funext n
      push Not at h
      exact h n
    obtain ⟨n, hn⟩ := hex
    have h := Finset.sum_lt_sum (fun i (_ : i ∈ Finset.univ) => hfirst i)
      ⟨n, Finset.mem_univ n, hfirst_strict n hn⟩
    simp_rw [← Finset.sum_div, Finset.sum_add_distrib] at h
    exact h
  have hslinear :
      (∑ n, L n * ((ρ n + σ n) / 2)) =
      ((∑ n, L n * ρ n) + (∑ n, L n * σ n)) / 2 := by
    simp only [mul_div, mul_add, ← Finset.sum_div, Finset.sum_add_distrib]
  have hpair (n m : Fin N) :
      (if n ≠ m then D n m *
        (Real.sqrt (1 - (ρ n + σ n)/2) - Real.sqrt (1 - (ρ m + σ m)/2))^2 else 0) ≤
      ((if n ≠ m then D n m * (Real.sqrt (1 - ρ n) - Real.sqrt (1 - ρ m))^2 else 0) +
       (if n ≠ m then D n m * (Real.sqrt (1 - σ n) - Real.sqrt (1 - σ m))^2 else 0)) / 2 := by
    split_ifs with hnm
    · have h := diff_mid (1-ρ n) (1-ρ m) (1-σ n) (1-σ m)
        (by have := (hρ n).2; linarith) (by have := (hρ m).2; linarith)
        (by have := (hσ n).2; linarith) (by have := (hσ m).2; linarith)
      have hn : 1 - (ρ n + σ n)/2 = ((1-ρ n)+(1-σ n))/2 := by ring
      have hm : 1 - (ρ m + σ m)/2 = ((1-ρ m)+(1-σ m))/2 := by ring
      rw [hn, hm]
      nlinarith [hD n m hnm]
    · norm_num
  have hspair :
      (∑ n, ∑ m, if n ≠ m then D n m *
        (Real.sqrt (1 - (ρ n + σ n)/2) - Real.sqrt (1 - (ρ m + σ m)/2))^2 else 0) ≤
      ((∑ n, ∑ m, if n ≠ m then D n m * (Real.sqrt (1 - ρ n) - Real.sqrt (1 - ρ m))^2 else 0) +
       (∑ n, ∑ m, if n ≠ m then D n m * (Real.sqrt (1 - σ n) - Real.sqrt (1 - σ m))^2 else 0)) / 2 := by
    have h := Finset.sum_le_sum fun n (_ : n ∈ Finset.univ) =>
      Finset.sum_le_sum fun m (_ : m ∈ Finset.univ) => hpair n m
    simp_rw [← Finset.sum_div, Finset.sum_add_distrib] at h
    exact h
  have hgeom (n m : Fin N) :
      (W n m * Real.sqrt (ρ n * ρ m) + W n m * Real.sqrt (σ n * σ m)) / 2 ≤
      W n m * Real.sqrt (((ρ n + σ n)/2) * ((ρ m + σ m)/2)) := by
    have h := geom_mid (ρ n) (ρ m) (σ n) (σ m)
      (hρ n).1 (hρ m).1 (hσ n).1 (hσ m).1
    nlinarith [hW n m]
  have hsgeom :
      ((∑ n, ∑ m, W n m * Real.sqrt (ρ n * ρ m)) +
       (∑ n, ∑ m, W n m * Real.sqrt (σ n * σ m))) / 2 ≤
      (∑ n, ∑ m, W n m * Real.sqrt (((ρ n + σ n)/2) * ((ρ m + σ m)/2))) := by
    have h := Finset.sum_le_sum fun n (_ : n ∈ Finset.univ) =>
      Finset.sum_le_sum fun m (_ : m ∈ Finset.univ) => hgeom n m
    simp_rw [← Finset.sum_div, Finset.sum_add_distrib] at h
    exact h
  constructor
  · simp only [Gen]; linarith
  · intro hne
    have hs := hsfirst_strict hne
    simp only [Gen]; linarith

private theorem gen_sqrt_scaled_product (k x y : ℝ) (hk : 0 ≤ k) :
    Real.sqrt ((k * x) * (k * y)) = k * Real.sqrt (x * y) := by
  calc
    Real.sqrt ((k * x) * (k * y)) = Real.sqrt (k ^ 2 * (x * y)) := by
      congr 1
      ring
    _ = Real.sqrt (k ^ 2) * Real.sqrt (x * y) := Real.sqrt_mul (sq_nonneg k) _
    _ = k * Real.sqrt (x * y) := by rw [Real.sqrt_sq hk]

private theorem gen_two_term_cauchy (p q r s : ℝ) :
    (p * q + r * s) ^ 2 ≤ (p ^ 2 + r ^ 2) * (q ^ 2 + s ^ 2) := by
  nlinarith only [sq_nonneg (p * s - r * q)]

/-- The geometric mean is concave for arbitrary nonnegative weights. -/
private theorem gen_geom_weighted (x y z t a b : ℝ)
    (hx : 0 ≤ x) (hy : 0 ≤ y) (hz : 0 ≤ z) (ht : 0 ≤ t)
    (ha : 0 ≤ a) (hb : 0 ≤ b) :
    a * Real.sqrt (x * y) + b * Real.sqrt (z * t) ≤
      Real.sqrt ((a * x + b * z) * (a * y + b * t)) := by
  have hprod_a : Real.sqrt (a * x) * Real.sqrt (a * y) =
      a * Real.sqrt (x * y) := by
    rw [← Real.sqrt_mul (mul_nonneg ha hx), gen_sqrt_scaled_product a x y ha]
  have hprod_b : Real.sqrt (b * z) * Real.sqrt (b * t) =
      b * Real.sqrt (z * t) := by
    rw [← Real.sqrt_mul (mul_nonneg hb hz), gen_sqrt_scaled_product b z t hb]
  have h := gen_two_term_cauchy (Real.sqrt (a * x)) (Real.sqrt (a * y))
    (Real.sqrt (b * z)) (Real.sqrt (b * t))
  rw [hprod_a, hprod_b, Real.sq_sqrt (mul_nonneg ha hx),
    Real.sq_sqrt (mul_nonneg hb hz), Real.sq_sqrt (mul_nonneg ha hy),
    Real.sq_sqrt (mul_nonneg hb ht)] at h
  exact (Real.le_sqrt (by positivity) (by positivity)).2 h

private theorem gen_sqrt_diff_sq (x y : ℝ) (hx : 0 ≤ x) (hy : 0 ≤ y) :
    (Real.sqrt x - Real.sqrt y) ^ 2 = x + y - 2 * Real.sqrt (x * y) := by
  rw [sub_sq, Real.sq_sqrt hx, Real.sq_sqrt hy, Real.sqrt_mul hx]
  ring

private theorem gen_diff_weighted (x y z t a b : ℝ)
    (hx : 0 ≤ x) (hy : 0 ≤ y) (hz : 0 ≤ z) (ht : 0 ≤ t)
    (ha : 0 ≤ a) (hb : 0 ≤ b) :
    (Real.sqrt (a * x + b * z) - Real.sqrt (a * y + b * t)) ^ 2 ≤
      a * (Real.sqrt x - Real.sqrt y) ^ 2 +
      b * (Real.sqrt z - Real.sqrt t) ^ 2 := by
  rw [gen_sqrt_diff_sq _ _ (by positivity) (by positivity),
    gen_sqrt_diff_sq x y hx hy, gen_sqrt_diff_sq z t hz ht]
  nlinarith only [gen_geom_weighted x y z t a b hx hy hz ht ha hb]

private theorem gen_sqrt_loss_weighted (x y a b : ℝ)
    (hx : 0 ≤ x) (hy : 0 ≤ y) (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : a + b = 1) :
    1 - Real.sqrt (a * x + b * y) ≤
      a * (1 - Real.sqrt x) + b * (1 - Real.sqrt y) := by
  have h := Real.strictConcaveOn_sqrt.concaveOn.2
    (show x ∈ Set.Ici (0 : ℝ) from hx) (show y ∈ Set.Ici (0 : ℝ) from hy)
    ha hb hab
  simp only [smul_eq_mul] at h
  linarith

private theorem gen_sqrt_loss_weighted_strict (x y a b : ℝ)
    (hx : 0 ≤ x) (hy : 0 ≤ y) (hxy : x ≠ y)
    (ha : 0 < a) (hb : 0 < b) (hab : a + b = 1) :
    1 - Real.sqrt (a * x + b * y) <
      a * (1 - Real.sqrt x) + b * (1 - Real.sqrt y) := by
  have h := Real.strictConcaveOn_sqrt.2
    (show x ∈ Set.Ici (0 : ℝ) from hx) (show y ∈ Set.Ici (0 : ℝ) from hy)
    hxy ha hb hab
  simp only [smul_eq_mul] at h
  linarith

private theorem gen_cube_convex (N : ℕ) : Convex ℝ (cube N) := by
  intro ρ hρ σ hσ a b ha hb hab n
  constructor
  · change 0 ≤ a * ρ n + b * σ n
    exact add_nonneg (mul_nonneg ha (hρ n).1) (mul_nonneg hb (hσ n).1)
  · change a * ρ n + b * σ n ≤ 1
    calc
      a * ρ n + b * σ n ≤ a * 1 + b * 1 :=
        add_le_add (mul_le_mul_of_nonneg_left (hρ n).2 ha)
          (mul_le_mul_of_nonneg_left (hσ n).2 hb)
      _ = 1 := by simpa using hab

/-- Weighted convexity, with strictness for distinct densities and positive weights. -/
private theorem Gen_weighted_general {N : ℕ} (w L : Fin N → ℝ)
    (D W : Fin N → Fin N → ℝ)
    (hw : ∀ n, 0 < w n) (hD : ∀ n m, n ≠ m → 0 ≤ D n m)
    (hW : ∀ n m, 0 ≤ W n m) {ρ σ : Fin N → ℝ}
    (hρ : ρ ∈ cube N) (hσ : σ ∈ cube N) {a b : ℝ}
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : a + b = 1) :
    Gen w L D W (fun n => a * ρ n + b * σ n) ≤
      a * Gen w L D W ρ + b * Gen w L D W σ ∧
    (ρ ≠ σ → 0 < a → 0 < b →
      Gen w L D W (fun n => a * ρ n + b * σ n) <
        a * Gen w L D W ρ + b * Gen w L D W σ) := by
  have hcompl (n : Fin N) :
      1 - (a * ρ n + b * σ n) = a * (1 - ρ n) + b * (1 - σ n) := by
    linarith
  have hfirst (n : Fin N) :
      w n * (1 - Real.sqrt (1 - (a * ρ n + b * σ n))) ≤
      a * (w n * (1 - Real.sqrt (1 - ρ n))) +
      b * (w n * (1 - Real.sqrt (1 - σ n))) := by
    have h := mul_le_mul_of_nonneg_left
      (gen_sqrt_loss_weighted (1 - ρ n) (1 - σ n) a b
        (by have := (hρ n).2; linarith) (by have := (hσ n).2; linarith)
        ha hb hab) (hw n).le
    rw [← hcompl n] at h
    convert h using 1; ring
  have hfirst_strict (n : Fin N) (hn : ρ n ≠ σ n) (ha' : 0 < a) (hb' : 0 < b) :
      w n * (1 - Real.sqrt (1 - (a * ρ n + b * σ n))) <
      a * (w n * (1 - Real.sqrt (1 - ρ n))) +
      b * (w n * (1 - Real.sqrt (1 - σ n))) := by
    have h := mul_lt_mul_of_pos_left
      (gen_sqrt_loss_weighted_strict (1 - ρ n) (1 - σ n) a b
        (by have := (hρ n).2; linarith) (by have := (hσ n).2; linarith)
        (by intro he; apply hn; linarith) ha' hb' hab) (hw n)
    rw [← hcompl n] at h
    convert h using 1; ring
  have hsfirst :
      (∑ n, w n * (1 - Real.sqrt (1 - (a * ρ n + b * σ n)))) ≤
      a * (∑ n, w n * (1 - Real.sqrt (1 - ρ n))) +
      b * (∑ n, w n * (1 - Real.sqrt (1 - σ n))) := by
    have h := Finset.sum_le_sum fun n (_ : n ∈ Finset.univ) => hfirst n
    simpa only [Finset.sum_add_distrib, ← Finset.mul_sum] using h
  have hsfirst_strict (hne : ρ ≠ σ) (ha' : 0 < a) (hb' : 0 < b) :
      (∑ n, w n * (1 - Real.sqrt (1 - (a * ρ n + b * σ n)))) <
      a * (∑ n, w n * (1 - Real.sqrt (1 - ρ n))) +
      b * (∑ n, w n * (1 - Real.sqrt (1 - σ n))) := by
    have hex : ∃ n, ρ n ≠ σ n := by
      by_contra h
      apply hne
      funext n
      push Not at h
      exact h n
    obtain ⟨n, hn⟩ := hex
    have h := Finset.sum_lt_sum (fun i (_ : i ∈ Finset.univ) => hfirst i)
      ⟨n, Finset.mem_univ n, hfirst_strict n hn ha' hb'⟩
    simpa only [Finset.sum_add_distrib, ← Finset.mul_sum] using h
  have hslinear :
      (∑ n, L n * (a * ρ n + b * σ n)) =
      a * (∑ n, L n * ρ n) + b * (∑ n, L n * σ n) := by
    calc
      (∑ n, L n * (a * ρ n + b * σ n)) =
          ∑ n, (a * (L n * ρ n) + b * (L n * σ n)) := by
        apply Finset.sum_congr rfl
        intro n _
        ring
      _ = _ := by rw [Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]
  have hpair (n m : Fin N) :
      (if n ≠ m then D n m *
        (Real.sqrt (1 - (a * ρ n + b * σ n)) -
         Real.sqrt (1 - (a * ρ m + b * σ m))) ^ 2 else 0) ≤
      a * (if n ≠ m then D n m *
        (Real.sqrt (1 - ρ n) - Real.sqrt (1 - ρ m)) ^ 2 else 0) +
      b * (if n ≠ m then D n m *
        (Real.sqrt (1 - σ n) - Real.sqrt (1 - σ m)) ^ 2 else 0) := by
    split_ifs with hnm
    · have h := mul_le_mul_of_nonneg_left
        (gen_diff_weighted (1 - ρ n) (1 - ρ m) (1 - σ n) (1 - σ m) a b
          (by have := (hρ n).2; linarith) (by have := (hρ m).2; linarith)
          (by have := (hσ n).2; linarith) (by have := (hσ m).2; linarith)
          ha hb) (hD n m hnm)
      rw [← hcompl n, ← hcompl m] at h
      convert h using 1; ring
    · norm_num
  have hspair :
      (∑ n, ∑ m, if n ≠ m then D n m *
        (Real.sqrt (1 - (a * ρ n + b * σ n)) -
         Real.sqrt (1 - (a * ρ m + b * σ m))) ^ 2 else 0) ≤
      a * (∑ n, ∑ m, if n ≠ m then D n m *
        (Real.sqrt (1 - ρ n) - Real.sqrt (1 - ρ m)) ^ 2 else 0) +
      b * (∑ n, ∑ m, if n ≠ m then D n m *
        (Real.sqrt (1 - σ n) - Real.sqrt (1 - σ m)) ^ 2 else 0) := by
    have h := Finset.sum_le_sum fun n (_ : n ∈ Finset.univ) =>
      Finset.sum_le_sum fun m (_ : m ∈ Finset.univ) => hpair n m
    simpa only [Finset.sum_add_distrib, ← Finset.mul_sum] using h
  have hgeom (n m : Fin N) :
      a * (W n m * Real.sqrt (ρ n * ρ m)) +
      b * (W n m * Real.sqrt (σ n * σ m)) ≤
      W n m * Real.sqrt ((a * ρ n + b * σ n) * (a * ρ m + b * σ m)) := by
    have h := mul_le_mul_of_nonneg_left
      (gen_geom_weighted (ρ n) (ρ m) (σ n) (σ m) a b
        (hρ n).1 (hρ m).1 (hσ n).1 (hσ m).1 ha hb) (hW n m)
    convert h using 1; ring
  have hsgeom :
      a * (∑ n, ∑ m, W n m * Real.sqrt (ρ n * ρ m)) +
      b * (∑ n, ∑ m, W n m * Real.sqrt (σ n * σ m)) ≤
      (∑ n, ∑ m, W n m *
        Real.sqrt ((a * ρ n + b * σ n) * (a * ρ m + b * σ m))) := by
    have h := Finset.sum_le_sum fun n (_ : n ∈ Finset.univ) =>
      Finset.sum_le_sum fun m (_ : m ∈ Finset.univ) => hgeom n m
    simpa only [Finset.sum_add_distrib, ← Finset.mul_sum] using h
  constructor
  · simp only [Gen]
    linarith
  · intro hne ha' hb'
    have hs := hsfirst_strict hne ha' hb'
    simp only [Gen]
    linarith

/-- The density functional is convex on the closed density cube. -/
theorem Gen_convexOn {N : ℕ} (w L : Fin N → ℝ) (D W : Fin N → Fin N → ℝ)
    (hw : ∀ n, 0 < w n) (hD : ∀ n m, n ≠ m → 0 ≤ D n m)
    (hW : ∀ n m, 0 ≤ W n m) : ConvexOn ℝ (cube N) (Gen w L D W) := by
  refine ⟨gen_cube_convex N, ?_⟩
  intro ρ hρ σ hσ a b ha hb hab
  change Gen w L D W (a • ρ + b • σ) ≤ a * Gen w L D W ρ + b * Gen w L D W σ
  have heq : a • ρ + b • σ = fun n => a * ρ n + b * σ n := by
    funext n
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  rw [heq]
  exact (Gen_weighted_general w L D W hw hD hW hρ hσ ha hb hab).1

/-- Positive one-body weights make the density functional strictly convex on the cube. -/
theorem Gen_strictConvexOn {N : ℕ} (w L : Fin N → ℝ) (D W : Fin N → Fin N → ℝ)
    (hw : ∀ n, 0 < w n) (hD : ∀ n m, n ≠ m → 0 ≤ D n m)
    (hW : ∀ n m, 0 ≤ W n m) : StrictConvexOn ℝ (cube N) (Gen w L D W) := by
  refine ⟨gen_cube_convex N, ?_⟩
  intro ρ hρ σ hσ hne a b ha hb hab
  change Gen w L D W (a • ρ + b • σ) < a * Gen w L D W ρ + b * Gen w L D W σ
  have heq : a • ρ + b • σ = fun n => a * ρ n + b * σ n := by
    funext n
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  rw [heq]
  exact (Gen_weighted_general w L D W hw hD hW hρ hσ ha.le hb.le hab).2 hne ha hb

/-- The density cube is compact, including the zero-dimensional case. -/
theorem cube_isCompact (N : ℕ) : IsCompact (cube N) :=
  isCompact_pi_infinite (fun _ => isCompact_Icc)

/-- The general density functional is continuous even outside the cube. -/
theorem Gen_continuous {N : ℕ} (w L : Fin N → ℝ) (D W : Fin N → Fin N → ℝ) :
    Continuous (Gen w L D W) := by
  have hp : Continuous (fun ρ : Fin N → ℝ =>
      ∑ n, ∑ m, if n ≠ m then D n m *
        (Real.sqrt (1 - ρ n) - Real.sqrt (1 - ρ m)) ^ 2 else 0) := by
    refine continuous_finsetSum _ fun n _ => continuous_finsetSum _ fun m _ => ?_
    split_ifs <;> fun_prop
  unfold Gen
  apply Continuous.sub
  · apply Continuous.add
    · fun_prop
    · exact continuous_const.mul hp
  · fun_prop

/-- A minimum exists for arbitrary coefficients, independently of their signs. -/
theorem Gen_exists_min {N : ℕ} (w L : Fin N → ℝ) (D W : Fin N → Fin N → ℝ) :
    ∃ ρ ∈ cube N, ∀ σ ∈ cube N, Gen w L D W ρ ≤ Gen w L D W σ := by
  have hne : (cube N).Nonempty := ⟨0, fun _ => ⟨le_refl 0, zero_le_one⟩⟩
  exact (cube_isCompact N).exists_isMinOn hne (Gen_continuous w L D W).continuousOn

/-- Under the sign hypotheses, two minimizers of the density functional coincide. -/
theorem Gen_min_unique {N : ℕ} (w L : Fin N → ℝ) (D W : Fin N → Fin N → ℝ)
    (hw : ∀ n, 0 < w n) (hD : ∀ n m, n ≠ m → 0 ≤ D n m)
    (hW : ∀ n m, 0 ≤ W n m) {ρ σ : Fin N → ℝ}
    (hρ : ρ ∈ cube N) (hσ : σ ∈ cube N)
    (hminρ : ∀ τ ∈ cube N, Gen w L D W ρ ≤ Gen w L D W τ)
    (hminσ : ∀ τ ∈ cube N, Gen w L D W σ ≤ Gen w L D W τ) : ρ = σ := by
  by_contra hne
  have hmid : (fun n => (ρ n + σ n) / 2) ∈ cube N := by
    intro n
    have h1 := hρ n
    have h2 := hσ n
    exact ⟨by linarith [h1.1, h2.1], by linarith [h1.2, h2.2]⟩
  have hs := (Gen_midpoint w L D W hw hD hW hρ hσ).2 hne
  have h1 := hminρ _ hmid
  have h2 := hminσ _ hmid
  linarith

/-- Restricting a convex function to a line segment in the cube preserves convexity. -/
private theorem cube_segment_convexOn {N : ℕ} (f : (Fin N → ℝ) → ℝ)
    (hf : ConvexOn ℝ (cube N) f) {ρ σ : Fin N → ℝ}
    (hρ : ρ ∈ cube N) (hσ : σ ∈ cube N) :
    ConvexOn ℝ (Set.Icc (0 : ℝ) 1) (fun t => f (ρ + t • (σ - ρ))) := by
  have hline (t : ℝ) (ht : t ∈ Set.Icc (0 : ℝ) 1) :
      ρ + t • (σ - ρ) ∈ cube N := by
    have h := hf.1 hρ hσ (sub_nonneg.mpr ht.2) ht.1 (by ring : 1 - t + t = 1)
    have heq : ρ + t • (σ - ρ) = (1 - t) • ρ + t • σ := by
      funext n
      simp only [Pi.add_apply, Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
      ring
    rw [heq]
    exact h
  constructor
  · exact convex_Icc _ _
  · intro x hx y hy a b ha hb hab
    have h := hf.2 (hline x hx) (hline y hy) ha hb hab
    have heq : ρ + (a * x + b * y) • (σ - ρ) =
        a • (ρ + x • (σ - ρ)) + b • (ρ + y • (σ - ρ)) := by
      funext n
      simp only [Pi.add_apply, Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
      linear_combination -(ρ n) * hab
    change f (ρ + (a * x + b * y) • (σ - ρ)) ≤
      a * f (ρ + x • (σ - ρ)) + b * f (ρ + y • (σ - ρ))
    rw [heq]
    simpa only [smul_eq_mul] using h

/-- For a convex function, nonnegative one-sided derivatives along all feasible
segments characterize a global minimum. -/
theorem cube_stationary_is_min {N : ℕ} (f : (Fin N → ℝ) → ℝ)
    (hf : ConvexOn ℝ (cube N) f) {ρ : Fin N → ℝ} (hρ : ρ ∈ cube N)
    (hderiv : ∀ σ ∈ cube N, ∃ d : ℝ, 0 ≤ d ∧
      HasDerivWithinAt (fun t : ℝ => f (ρ + t • (σ - ρ))) d (Set.Ici 0) 0) :
    ∀ σ ∈ cube N, f ρ ≤ f σ := by
  intro σ hσ
  obtain ⟨d, hd, hdiff⟩ := hderiv σ hσ
  have hc := cube_segment_convexOn f hf hρ hσ
  have hs := hc.le_slope_of_hasDerivWithinAt_Ioi
    (show (0 : ℝ) ∈ Set.Icc 0 1 by norm_num)
    (show (1 : ℝ) ∈ Set.Icc 0 1 by norm_num)
    (by norm_num : (0 : ℝ) < 1)
    (hdiff.mono Set.Ioi_subset_Ici_self)
  simp only [slope_def_field, sub_zero, div_one, zero_smul, add_zero, one_smul] at hs
  have heq : ρ + (σ - ρ) = σ := by abel
  rw [heq] at hs
  linarith

theorem Gen_stationary_is_min {N : ℕ} (w L : Fin N → ℝ)
    (D W : Fin N → Fin N → ℝ) (hw : ∀ n, 0 < w n)
    (hD : ∀ n m, n ≠ m → 0 ≤ D n m) (hW : ∀ n m, 0 ≤ W n m)
    {ρ : Fin N → ℝ} (hρ : ρ ∈ cube N)
    (hderiv : ∀ σ ∈ cube N, ∃ d : ℝ, 0 ≤ d ∧
      HasDerivWithinAt (fun t : ℝ => Gen w L D W (ρ + t • (σ - ρ)))
        d (Set.Ici 0) 0) :
    ∀ σ ∈ cube N, Gen w L D W ρ ≤ Gen w L D W σ :=
  cube_stationary_is_min (Gen w L D W) (Gen_convexOn w L D W hw hD hW) hρ hderiv

/-- An interior or boundary point with zero Fréchet derivative is a minimum. -/
theorem Gen_fderiv_zero_is_min {N : ℕ} (w L : Fin N → ℝ)
    (D W : Fin N → Fin N → ℝ) (hw : ∀ n, 0 < w n)
    (hD : ∀ n m, n ≠ m → 0 ≤ D n m) (hW : ∀ n m, 0 ≤ W n m)
    {ρ : Fin N → ℝ} (hρ : ρ ∈ cube N)
    (hd : HasFDerivAt (Gen w L D W) (0 : (Fin N → ℝ) →L[ℝ] ℝ) ρ) :
    ∀ σ ∈ cube N, Gen w L D W ρ ≤ Gen w L D W σ := by
  apply Gen_stationary_is_min w L D W hw hD hW hρ
  intro σ hσ
  refine ⟨0, le_rfl, ?_⟩
  have hline : HasDerivAt (fun t : ℝ => ρ + t • (σ - ρ)) (σ - ρ) 0 := by
    change HasDerivAt ((fun _ : ℝ => ρ) + fun t : ℝ => t • (σ - ρ)) (σ - ρ) 0
    simpa only [zero_add, one_smul] using (hasDerivAt_const (0 : ℝ) ρ).add
      ((hasDerivAt_id' (0 : ℝ)).smul_const (σ - ρ))
  have h := hd.comp_hasDerivAt_of_eq (0 : ℝ) hline (by simp)
  simpa only [Function.comp_def, zero_apply] using h.hasDerivWithinAt

theorem G_strictConvexOn {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (hw : ∀ n, 0 < w n) (hpos : ∀ k, 1 ≤ k → 0 < lam k)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j) :
    StrictConvexOn ℝ (cube N) (G w lam) :=
  Gen_strictConvexOn w (Lam lam) (D lam) (W lam) hw
    (D_nonneg lam hanti) (fun n m => le_of_lt (W_pos lam hpos n m))

theorem G_midpoint {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (hw : ∀ n, 0 < w n) (hpos : ∀ k, 1 ≤ k → 0 < lam k)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j)
    {ρ σ : Fin N → ℝ} (hρ : ρ ∈ cube N) (hσ : σ ∈ cube N) :
    G w lam (fun n => (ρ n + σ n) / 2) ≤ (G w lam ρ + G w lam σ) / 2 ∧
    (ρ ≠ σ → G w lam (fun n => (ρ n + σ n) / 2) <
      (G w lam ρ + G w lam σ) / 2) := by
  exact Gen_midpoint w (Lam lam) (D lam) (W lam) hw
    (D_nonneg lam hanti) (fun n m => le_of_lt (W_pos lam hpos n m)) hρ hσ


end KayThermo


==> anc/lean/KayThermo/Defs.lean <==
import Mathlib

noncomputable section

namespace KayThermo

open scoped BigOperators

def Lam {N : ℕ} (lam : ℕ → ℝ) (n : Fin N) : ℝ :=
  (∑ m : Fin N, if n ≠ m then lam (Nat.dist n.val m.val) else 0) / 2 -
  (∑ m : Fin N, lam (n.val + m.val + 1)) / 2

def D {N : ℕ} (lam : ℕ → ℝ) (n m : Fin N) : ℝ :=
  lam (Nat.dist n.val m.val) - lam (n.val + m.val + 1)

def W {N : ℕ} (lam : ℕ → ℝ) (n m : Fin N) : ℝ :=
  (if n ≠ m then lam (Nat.dist n.val m.val) else 0) + lam (n.val + m.val + 1)

def K {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) (θ : Fin N → ℝ) : ℝ :=
  (∑ n, w n * (1 - Real.cos (θ n))) +
  (1/2 : ℝ) * (∑ n, ∑ m, if n ≠ m then lam (Nat.dist n.val m.val) *
    (1 - Real.cos (θ n - θ m)) else 0) -
  (1/2 : ℝ) * (∑ n, ∑ m, lam (n.val + m.val + 1) *
    (1 - Real.cos (θ n + θ m)))

def Q {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) (v : Fin N → ℝ) : ℝ :=
  (1/2 : ℝ) * (∑ n, w n * v n ^ 2) + (∑ n, Lam lam n * v n ^ 2) -
  (1/2 : ℝ) * (∑ n, ∑ m, W lam n m * v n * v m)

def G {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) (ρ : Fin N → ℝ) : ℝ :=
  (∑ n, w n * (1 - Real.sqrt (1 - ρ n))) + (∑ n, Lam lam n * ρ n) +
  (1/4 : ℝ) * (∑ n, ∑ m, if n ≠ m then D lam n m *
    (Real.sqrt (1 - ρ n) - Real.sqrt (1 - ρ m)) ^ 2 else 0) -
  (1/2 : ℝ) * (∑ n, ∑ m, W lam n m * Real.sqrt (ρ n * ρ m))

end KayThermo


==> anc/lean/KayThermo/Existence.lean <==
import KayThermo.Identity

noncomputable section
namespace KayThermo
open scoped BigOperators

private theorem K_continuous {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) :
    Continuous (K w lam) := by
  have hd : Continuous (fun θ : Fin N → ℝ =>
      ∑ n, ∑ m, if n ≠ m then lam (Nat.dist n.val m.val) *
        (1 - Real.cos (θ n - θ m)) else 0) := by
    refine continuous_finsetSum _ fun n _ => continuous_finsetSum _ fun m _ => ?_
    split_ifs <;> fun_prop
  unfold K
  apply Continuous.sub
  · apply Continuous.add
    · fun_prop
    · exact continuous_const.mul hd
  · fun_prop

theorem exists_min {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) :
    ∃ θ, ∀ φ, K w lam θ ≤ K w lam φ := by
  let C : Set (Fin N → ℝ) := {θ | ∀ n, θ n ∈ Set.Icc (0 : ℝ) (2 * Real.pi)}
  have hc : IsCompact C := isCompact_pi_infinite (fun _ => isCompact_Icc)
  have hne : C.Nonempty := ⟨0, fun _ => ⟨le_refl 0, Real.two_pi_pos.le⟩⟩
  obtain ⟨θ, hθ, hmin⟩ := hc.exists_isMinOn hne (K_continuous w lam).continuousOn
  refine ⟨θ, ?_⟩
  intro φ
  let φ' : Fin N → ℝ := fun n => toIcoMod Real.two_pi_pos 0 (φ n)
  have hφ' : φ' ∈ C := by
    intro n
    have hh := toIcoMod_mem_Ico Real.two_pi_pos 0 (φ n)
    exact ⟨hh.1, by simpa using hh.2.le⟩
  have hrep (n : Fin N) : φ n = φ' n + (toIcoDiv Real.two_pi_pos 0 (φ n) : ℝ) * (2 * Real.pi) := by
    simp [φ']
  have hs (n : Fin N) : Real.sin (φ' n) = Real.sin (φ n) := by
    rw [hrep n, Real.sin_add_int_mul_two_pi]
  have hc' (n : Fin N) : Real.cos (φ' n) = Real.cos (φ n) := by
    rw [hrep n, Real.cos_add_int_mul_two_pi]
  have heq : K w lam φ' = K w lam φ := by
    rw [K_eq_identity w lam φ', K_eq_identity w lam φ]
    simp_rw [hs, hc']
  rw [← heq]
  exact hmin hφ'

end KayThermo


==> anc/lean/KayThermo/Fold.lean <==
import KayThermo.Stability

noncomputable section

namespace KayThermo

open scoped BigOperators

private theorem sq_abs_sub_le (a b : ℝ) : (|a| - |b|) ^ 2 ≤ (a - b) ^ 2 := by
  have hab : a * b ≤ |a| * |b| := by
    rw [← abs_mul]
    exact le_abs_self _
  nlinarith [sq_abs a, sq_abs b]

theorem K_fold_le {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) (θ : Fin N → ℝ)
    (hw : ∀ n, 0 < w n)
    (hpos : ∀ k, 1 ≤ k → 0 < lam k)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j) :
    let folded := fun n => Real.arcsin |Real.sin (θ n)|
    K w lam folded ≤ K w lam θ ∧
      (K w lam folded = K w lam θ →
        (∀ n, 0 ≤ Real.cos (θ n)) ∧
        ∀ n m, 0 ≤ Real.sin (θ n) * Real.sin (θ m)) := by
  dsimp only
  let f : Fin N → ℝ := fun n => Real.arcsin |Real.sin (θ n)|
  have fs (n : Fin N) : Real.sin (f n) = |Real.sin (θ n)| := by
    apply Real.sin_arcsin
    · have := abs_nonneg (Real.sin (θ n)); linarith
    · exact Real.abs_sin_le_one _
  have fc (n : Fin N) : Real.cos (f n) = |Real.cos (θ n)| := by
    simp only [f, Real.cos_arcsin, sq_abs]
    have heq : 1 - Real.sin (θ n) ^ 2 = Real.cos (θ n) ^ 2 := by
      nlinarith [Real.sin_sq_add_cos_sq (θ n)]
    rw [heq, Real.sqrt_sq_eq_abs]
  let S : (Fin N → ℝ) → ℝ := fun φ => ∑ n, w n * (1 - Real.cos (φ n))
  let L : (Fin N → ℝ) → ℝ := fun φ => ∑ n, Lam lam n * Real.sin (φ n) ^ 2
  let T : (Fin N → ℝ) → ℝ := fun φ => ∑ n, ∑ m, if n ≠ m then D lam n m *
    (Real.cos (φ n) - Real.cos (φ m)) ^ 2 else 0
  let P : (Fin N → ℝ) → ℝ := fun φ => ∑ n, ∑ m, W lam n m * Real.sin (φ n) * Real.sin (φ m)
  have hSterm (n : Fin N) : w n * (1 - Real.cos (f n)) ≤ w n * (1 - Real.cos (θ n)) := by
    rw [fc]
    exact mul_le_mul_of_nonneg_left (by linarith [le_abs_self (Real.cos (θ n))]) (le_of_lt (hw n))
  have hS : S f ≤ S θ := Finset.sum_le_sum (fun n _ => hSterm n)
  have hL : L f = L θ := by simp only [L, fs, sq_abs]
  have hTterm (n m : Fin N) :
      (if n ≠ m then D lam n m * (Real.cos (f n) - Real.cos (f m)) ^ 2 else 0) ≤
      (if n ≠ m then D lam n m * (Real.cos (θ n) - Real.cos (θ m)) ^ 2 else 0) := by
    split_ifs with hnm
    · rw [fc, fc]
      exact mul_le_mul_of_nonneg_left (sq_abs_sub_le _ _) (D_nonneg lam hanti n m hnm)
    · exact le_refl _
  have hT : T f ≤ T θ := Finset.sum_le_sum (fun n _ => Finset.sum_le_sum (fun m _ => hTterm n m))
  have hPterm (n m : Fin N) : W lam n m * Real.sin (θ n) * Real.sin (θ m) ≤
      W lam n m * Real.sin (f n) * Real.sin (f m) := by
    rw [fs, fs]
    have hab : Real.sin (θ n) * Real.sin (θ m) ≤ |Real.sin (θ n)| * |Real.sin (θ m)| := by
      rw [← abs_mul]
      exact le_abs_self _
    nlinarith [W_pos lam hpos n m]
  have hP : P θ ≤ P f := Finset.sum_le_sum (fun n _ => Finset.sum_le_sum (fun m _ => hPterm n m))
  have hf : K w lam f = S f + L f + (1/4 : ℝ) * T f - (1/2 : ℝ) * P f := K_eq_identity w lam f
  have ht : K w lam θ = S θ + L θ + (1/4 : ℝ) * T θ - (1/2 : ℝ) * P θ := K_eq_identity w lam θ
  constructor
  · change K w lam f ≤ K w lam θ
    linarith
  · change K w lam f = K w lam θ → _
    intro heq
    have hsEq : S f = S θ := by linarith
    have hpEq : P θ = P f := by linarith
    constructor
    · intro n
      have hn := (Finset.sum_eq_sum_iff_of_le (fun n _ => hSterm n)).mp hsEq n (Finset.mem_univ n)
      rw [fc] at hn
      have := hw n
      have := le_abs_self (Real.cos (θ n))
      have := abs_nonneg (Real.cos (θ n))
      have hdiff : |Real.cos (θ n)| = Real.cos (θ n) := by nlinarith
      exact abs_eq_self.mp hdiff
    · intro n m
      have hn := (Finset.sum_eq_sum_iff_of_le
        (fun n _ => Finset.sum_le_sum (fun m _ => hPterm n m))).mp hpEq n (Finset.mem_univ n)
      have hm := (Finset.sum_eq_sum_iff_of_le (fun m _ => hPterm n m)).mp hn m (Finset.mem_univ m)
      simp only [fs, mul_assoc, ← abs_mul] at hm
      have hp := W_pos lam hpos n m
      have hd : |Real.sin (θ n) * Real.sin (θ m)| = Real.sin (θ n) * Real.sin (θ m) := by
        nlinarith [le_abs_self (Real.sin (θ n) * Real.sin (θ m))]
      exact abs_eq_self.mp hd

theorem K_fold_eq_G {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) (θ : Fin N → ℝ)
    (hs : ∀ n, 0 ≤ Real.sin (θ n)) (hc : ∀ n, 0 ≤ Real.cos (θ n)) :
    K w lam θ = G w lam (fun n => Real.sin (θ n) ^ 2) := by
  have hroot (n : Fin N) : Real.sqrt (1 - Real.sin (θ n) ^ 2) = Real.cos (θ n) := by
    have heq : 1 - Real.sin (θ n) ^ 2 = Real.cos (θ n) ^ 2 := by
      nlinarith [Real.sin_sq_add_cos_sq (θ n)]
    rw [heq, Real.sqrt_sq (hc n)]
  have hprod (n m : Fin N) :
      Real.sqrt (Real.sin (θ n) ^ 2 * Real.sin (θ m) ^ 2) =
        Real.sin (θ n) * Real.sin (θ m) := by
    rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (hs n), Real.sqrt_sq (hs m)]
  rw [K_eq_identity]
  simp only [G, hroot, hprod, mul_assoc]

theorem G_eq_K_fold {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) (ρ : Fin N → ℝ)
    (hρ : ∀ n, ρ n ∈ Set.Icc (0 : ℝ) 1) :
    G w lam ρ = K w lam (fun n => Real.arcsin (Real.sqrt (ρ n))) := by
  have hsin (n : Fin N) : Real.sin (Real.arcsin (Real.sqrt (ρ n))) = Real.sqrt (ρ n) := by
    apply Real.sin_arcsin
    · have := Real.sqrt_nonneg (ρ n); linarith
    · have h := Real.sqrt_le_sqrt (hρ n).2
      simpa using h
  have hs : ∀ n, 0 ≤ Real.sin (Real.arcsin (Real.sqrt (ρ n))) := by
    intro n
    rw [hsin]
    exact Real.sqrt_nonneg _
  have hc : ∀ n, 0 ≤ Real.cos (Real.arcsin (Real.sqrt (ρ n))) :=
    fun n => Real.cos_arcsin_nonneg _
  rw [K_fold_eq_G w lam _ hs hc]
  congr 1
  funext n
  rw [hsin, Real.sq_sqrt (hρ n).1]

end KayThermo


==> anc/lean/KayThermo/Identity.lean <==
import KayThermo.Defs

noncomputable section

namespace KayThermo

open scoped BigOperators

private def A {N : ℕ} (lam : ℕ → ℝ) (n m : Fin N) : ℝ :=
  if n ≠ m then lam (Nat.dist n.val m.val) else 0

private def B {N : ℕ} (lam : ℕ → ℝ) (n m : Fin N) : ℝ :=
  lam (n.val + m.val + 1)

private theorem A_symm {N : ℕ} (lam : ℕ → ℝ) (n m : Fin N) :
    A lam n m = A lam m n := by
  simp [A, ne_comm, Nat.dist_comm]

private theorem B_symm {N : ℕ} (lam : ℕ → ℝ) (n m : Fin N) :
    B lam n m = B lam m n := by
  simp [B, Nat.add_comm]

private theorem sum_sym_sq {N : ℕ} (t : Fin N → Fin N → ℝ) (x : Fin N → ℝ)
    (hs : ∀ n m, t n m = t m n) :
    (∑ n, ∑ m, t n m * (x n ^ 2 + x m ^ 2)) =
      2 * (∑ n, (∑ m, t n m) * x n ^ 2) := by
  have hswap : (∑ n, ∑ m, t n m * x m ^ 2) =
      ∑ n, ∑ m, t n m * x n ^ 2 := by
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro n _
    apply Finset.sum_congr rfl
    intro m _
    rw [hs m n]
  simp_rw [mul_add, Finset.sum_add_distrib]
  rw [hswap]
  simp_rw [← Finset.sum_mul]
  ring

private theorem interaction_identity {N : ℕ} (a b : Fin N → Fin N → ℝ)
    (x c : Fin N → ℝ) (ha : ∀ n m, a n m = a m n)
    (hb : ∀ n m, b n m = b m n) (hc : ∀ n, x n ^ 2 + c n ^ 2 = 1) :
    (1/2 : ℝ) * (∑ n, ∑ m, a n m * (1 - (c n * c m + x n * x m))) -
      (1/2 : ℝ) * (∑ n, ∑ m, b n m * (1 - (c n * c m - x n * x m))) =
    (∑ n, ((∑ m, (a n m - b n m)) / 2) * x n ^ 2) +
      (1/4 : ℝ) * (∑ n, ∑ m, (a n m - b n m) * (c n - c m) ^ 2) -
      (1/2 : ℝ) * (∑ n, ∑ m, (a n m + b n m) * x n * x m) := by
  have hp (n m : Fin N) :
      a n m * (1 - (c n * c m + x n * x m)) -
        b n m * (1 - (c n * c m - x n * x m)) =
      (a n m - b n m) * (x n ^ 2 + x m ^ 2) / 2 +
        (a n m - b n m) * (c n - c m) ^ 2 / 2 -
        (a n m + b n m) * x n * x m := by
    linear_combination -((a n m - b n m) / 2) * hc n -
      ((a n m - b n m) / 2) * hc m
  have hs := sum_sym_sq (fun n m => a n m - b n m) x (fun n m => by rw [ha n m, hb n m])
  have hsum := Finset.sum_congr rfl (fun n (_ : n ∈ Finset.univ) =>
    Finset.sum_congr rfl (fun m (_ : m ∈ Finset.univ) => hp n m))
  simp only [Finset.sum_sub_distrib, Finset.sum_add_distrib] at hsum
  simp_rw [← Finset.sum_div] at hsum
  simp_rw [div_mul_eq_mul_div, ← Finset.sum_div]
  linarith

theorem K_eq_identity {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) (θ : Fin N → ℝ) :
    K w lam θ = (∑ n, w n * (1 - Real.cos (θ n))) +
      (∑ n, Lam lam n * (Real.sin (θ n)) ^ 2) +
      (1/4 : ℝ) * (∑ n, ∑ m, if n ≠ m then D lam n m *
        (Real.cos (θ n) - Real.cos (θ m)) ^ 2 else 0) -
      (1/2 : ℝ) * (∑ n, ∑ m, W lam n m * Real.sin (θ n) * Real.sin (θ m)) := by
  have h := interaction_identity (A lam) (B lam) (fun n => Real.sin (θ n))
    (fun n => Real.cos (θ n)) (A_symm lam) (B_symm lam)
    (fun n => Real.sin_sq_add_cos_sq (θ n))
  simp only [A, B] at h
  simp only [K, Lam, W, Real.cos_sub, Real.cos_add]
  have hd : (∑ n, ∑ m, ((if n ≠ m then lam (Nat.dist n.val m.val) else 0) -
      lam (n.val + m.val + 1)) * (Real.cos (θ n) - Real.cos (θ m)) ^ 2) =
      ∑ n, ∑ m, if n ≠ m then D lam n m *
        (Real.cos (θ n) - Real.cos (θ m)) ^ 2 else 0 := by
    apply Finset.sum_congr rfl
    intro n _
    apply Finset.sum_congr rfl
    intro m _
    by_cases hnm : n ≠ m
    · simp [hnm, D]
    · have : n = m := not_ne_iff.mp hnm
      subst m
      simp
  simp only [Finset.sum_sub_distrib, sub_div] at h
  rw [hd] at h
  have hk : (∑ n, ∑ m, if n ≠ m then lam (Nat.dist n.val m.val) *
      (1 - (Real.cos (θ n) * Real.cos (θ m) + Real.sin (θ n) * Real.sin (θ m))) else 0) =
      ∑ n, ∑ m, (if n ≠ m then lam (Nat.dist n.val m.val) else 0) *
      (1 - (Real.cos (θ n) * Real.cos (θ m) + Real.sin (θ n) * Real.sin (θ m))) := by
    apply Finset.sum_congr rfl
    intro n _
    apply Finset.sum_congr rfl
    intro m _
    split_ifs <;> simp_all
  rw [hk]
  linarith

theorem K_eq_Q_plus {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) (θ : Fin N → ℝ) :
    K w lam θ = Q w lam (fun n => Real.sin (θ n)) +
      (1/2 : ℝ) * (∑ n, w n * (1 - Real.cos (θ n)) ^ 2) +
      (1/4 : ℝ) * (∑ n, ∑ m, if n ≠ m then D lam n m *
        (Real.cos (θ n) - Real.cos (θ m)) ^ 2 else 0) := by
  rw [K_eq_identity]
  unfold Q
  have h : (∑ n, w n * (1 - Real.cos (θ n))) =
      (1/2 : ℝ) * (∑ n, w n * Real.sin (θ n) ^ 2) +
      (1/2 : ℝ) * (∑ n, w n * (1 - Real.cos (θ n)) ^ 2) := by
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro n _
    have h := Real.sin_sq_add_cos_sq (θ n)
    linear_combination -(w n / 2) * h
  rw [h]
  ring

end KayThermo


==> anc/lean/KayThermo/Instability.lean <==
import KayThermo.Stability

noncomputable section

namespace KayThermo

open scoped BigOperators Topology
open Filter

private theorem sine_slope (a : ℝ) :
    Tendsto (fun t : ℝ => Real.sin (t * a) / t) (𝓝[≠] 0) (𝓝 a) := by
  have hd : HasDerivAt (fun t : ℝ => Real.sin (t * a)) a 0 := by
    convert (Real.hasDerivAt_sin (0 * a)).comp 0 ((hasDerivAt_id 0).mul_const a) using 1 <;> simp [Function.comp_def]
  simpa [smul_eq_mul, div_eq_mul_inv, mul_comm] using hd.tendsto_slope_zero

private theorem cosine_slope (a : ℝ) :
    Tendsto (fun t : ℝ => (Real.cos (t * a) - 1) / t) (𝓝[≠] 0) (𝓝 0) := by
  have hd : HasDerivAt (fun t : ℝ => Real.cos (t * a)) 0 0 := by
    convert (Real.hasDerivAt_cos (0 * a)).comp 0 ((hasDerivAt_id 0).mul_const a) using 1 <;> simp [Function.comp_def]
  simpa [smul_eq_mul, div_eq_mul_inv, mul_comm] using hd.tendsto_slope_zero

private def normalized {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (s c : Fin N → ℝ) : ℝ :=
  Q w lam s + (1/2 : ℝ) * (∑ n, w n * c n ^ 2) +
    (1/4 : ℝ) * (∑ n, ∑ m, (if n ≠ m then D lam n m else 0) * (c n - c m) ^ 2)

private theorem normalized_continuous {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) :
    Continuous (fun p : (Fin N → ℝ) × (Fin N → ℝ) => normalized w lam p.1 p.2) := by
  unfold normalized Q
  fun_prop

theorem unstable_neg {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ) (v : Fin N → ℝ)
    (hv : Q w lam v < 0) : ∃ θ, K w lam θ < 0 := by
  let s : ℝ → Fin N → ℝ := fun t n => Real.sin (t * v n) / t
  let c : ℝ → Fin N → ℝ := fun t n => (Real.cos (t * v n) - 1) / t
  have hs : Tendsto s (𝓝[≠] 0) (𝓝 v) := tendsto_pi_nhds.mpr (fun n => sine_slope (v n))
  have hc : Tendsto c (𝓝[≠] 0) (𝓝 (0 : Fin N → ℝ)) :=
    tendsto_pi_nhds.mpr (fun n => cosine_slope (v n))
  have hlim : Tendsto (fun t => normalized w lam (s t) (c t)) (𝓝[≠] 0) (𝓝 (Q w lam v)) := by
    have h := (normalized_continuous w lam).continuousAt.tendsto.comp (hs.prodMk_nhds hc)
    simpa [normalized, Function.comp_def] using h
  have hev : ∀ᶠ t in 𝓝[≠] (0 : ℝ), normalized w lam (s t) (c t) < 0 :=
    hlim.eventually (eventually_lt_nhds hv)
  have hne : ∀ᶠ t in 𝓝[≠] (0 : ℝ), t ≠ 0 := by
    filter_upwards [self_mem_nhdsWithin] with t ht
    simpa using ht
  obtain ⟨t, ht, hneg⟩ := (hne.and hev).exists
  have hscale (a x : Fin N → ℝ) :
      t ^ 2 * (∑ n, a n * (x n / t) ^ 2) = ∑ n, a n * x n ^ 2 := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro n _
    field_simp
  have hscale2 (a : Fin N → Fin N → ℝ) (x : Fin N → ℝ) :
      t ^ 2 * (∑ n, ∑ m, a n m * (x n / t) * (x m / t)) =
        ∑ n, ∑ m, a n m * x n * x m := by
    simp_rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro n _
    apply Finset.sum_congr rfl
    intro m _
    field_simp
  have hdiff :
      t ^ 2 * (∑ n, ∑ m, (if n ≠ m then D lam n m else 0) *
        ((Real.cos (t * v n) - 1) / t - (Real.cos (t * v m) - 1) / t) ^ 2) =
      ∑ n, ∑ m, if n ≠ m then D lam n m *
        (Real.cos (t * v n) - Real.cos (t * v m)) ^ 2 else 0 := by
    simp_rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro n _
    apply Finset.sum_congr rfl
    intro m _
    by_cases hnm : n ≠ m
    · simp only [if_pos hnm]
      field_simp
      ring
    · simp [hnm]
  have hcos :
      (∑ n, w n * (Real.cos (t * v n) - 1) ^ 2) =
        ∑ n, w n * (1 - Real.cos (t * v n)) ^ 2 := by
    apply Finset.sum_congr rfl
    intro n _
    ring
  have heq : K w lam (fun n => t * v n) = t ^ 2 * normalized w lam (s t) (c t) := by
    rw [K_eq_Q_plus]
    simp only [normalized, Q, s, c]
    have h1 := hscale w (fun n => Real.sin (t * v n))
    have h2 := hscale (Lam lam) (fun n => Real.sin (t * v n))
    have h3 := hscale2 (W lam) (fun n => Real.sin (t * v n))
    have h4 := hscale w (fun n => Real.cos (t * v n) - 1)
    rw [hcos] at h4
    linarith
  refine ⟨fun n => t * v n, ?_⟩
  rw [heq]
  exact mul_neg_of_pos_of_neg (sq_pos_of_ne_zero ht) hneg

theorem normal_min_iff_Q_nonneg {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (hw : ∀ n, 0 < w n)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j) :
    (∀ θ, 0 ≤ K w lam θ) ↔ (∀ v, 0 ≤ Q w lam v) := by
  constructor
  · intro h v
    by_contra hn
    obtain ⟨θ, hθ⟩ := unstable_neg w lam v (lt_of_not_ge hn)
    linarith [h θ]
  · intro h θ
    exact (normal_unique_min w lam hw hanti h θ).1

theorem normal_global_min_iff_Q_nonneg {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (hw : ∀ n, 0 < w n)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j) :
    (∀ θ, K w lam (fun _ => 0) ≤ K w lam θ) ↔ (∀ v, 0 ≤ Q w lam v) := by
  have hz : K w lam (fun _ => 0) = 0 := by simp [K]
  rw [hz]
  exact normal_min_iff_Q_nonneg w lam hw hanti

end KayThermo


==> anc/lean/KayThermo/Stability.lean <==
import KayThermo.Identity

noncomputable section

namespace KayThermo

open scoped BigOperators

theorem D_nonneg {N : ℕ} (lam : ℕ → ℝ)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j)
    (n m : Fin N) (hnm : n ≠ m) : 0 ≤ D lam n m := by
  have hne : n.val ≠ m.val := fun h => hnm (Fin.ext h)
  have hp : 1 ≤ Nat.dist n.val m.val := Nat.dist_pos_of_ne hne
  have hb : Nat.dist n.val m.val ≤ n.val + m.val + 1 := by
    unfold Nat.dist
    omega
  exact sub_nonneg.mpr (hanti _ _ hp hb)

theorem W_pos {N : ℕ} (lam : ℕ → ℝ)
    (hpos : ∀ k, 1 ≤ k → 0 < lam k) (n m : Fin N) : 0 < W lam n m := by
  unfold W
  have hb := hpos (n.val + m.val + 1) (by omega)
  split_ifs with hnm
  · have hp : 1 ≤ Nat.dist n.val m.val :=
      Nat.dist_pos_of_ne (fun h => hnm (Fin.ext h))
    have ha := hpos _ hp
    linarith
  · linarith

theorem normal_unique_min {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (hw : ∀ n, 0 < w n)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j)
    (hq : ∀ v, 0 ≤ Q w lam v) :
    ∀ θ, 0 ≤ K w lam θ ∧ (K w lam θ = 0 ↔ ∀ n, Real.cos (θ n) = 1) := by
  intro θ
  let S : ℝ := ∑ n, w n * (1 - Real.cos (θ n)) ^ 2
  let T : ℝ := ∑ n, ∑ m, if n ≠ m then D lam n m *
    (Real.cos (θ n) - Real.cos (θ m)) ^ 2 else 0
  have hS : 0 ≤ S := Finset.sum_nonneg (fun n _ => mul_nonneg (le_of_lt (hw n)) (sq_nonneg _))
  have hT : 0 ≤ T := Finset.sum_nonneg (fun n _ => Finset.sum_nonneg (fun m _ => by
    split_ifs with hnm
    · exact mul_nonneg (D_nonneg lam hanti n m hnm) (sq_nonneg _)
    · exact le_refl _))
  have hK := K_eq_Q_plus w lam θ
  change K w lam θ = Q w lam (fun n => Real.sin (θ n)) + (1/2 : ℝ) * S + (1/4 : ℝ) * T at hK
  have hq' := hq (fun n => Real.sin (θ n))
  constructor
  · linarith
  · constructor
    · intro hk n
      have hz : S = 0 := by linarith
      have hle : w n * (1 - Real.cos (θ n)) ^ 2 ≤ S := by
        apply Finset.single_le_sum (fun i _ => mul_nonneg (le_of_lt (hw i)) (sq_nonneg _))
        simp
      have hterm : w n * (1 - Real.cos (θ n)) ^ 2 = 0 := by
        have := mul_nonneg (le_of_lt (hw n)) (sq_nonneg (1 - Real.cos (θ n)))
        linarith
      have hsquare : (1 - Real.cos (θ n)) ^ 2 = 0 :=
        (mul_eq_zero.mp hterm).resolve_left (ne_of_gt (hw n))
      nlinarith
    · intro hc
      have hsin : ∀ n, Real.sin (θ n) = 0 := by
        intro n
        have ht := Real.sin_sq_add_cos_sq (θ n)
        rw [hc n] at ht
        nlinarith [sq_nonneg (Real.sin (θ n))]
      have hzQ : Q w lam (fun n => Real.sin (θ n)) = 0 := by
        simp [Q, hsin]
      have hzS : S = 0 := by simp [S, hc]
      have hzT : T = 0 := by simp [T, hc]
      linarith

end KayThermo


==> anc/lean/KayThermo/Unique.lean <==
import KayThermo.Fold
import KayThermo.Convex

noncomputable section

namespace KayThermo

open scoped BigOperators

private def density {N : ℕ} (θ : Fin N → ℝ) : Fin N → ℝ :=
  fun n => Real.sin (θ n) ^ 2

private theorem density_cube {N : ℕ} (θ : Fin N → ℝ) : density θ ∈ cube N := by
  intro n
  constructor
  · exact sq_nonneg _
  · have h := Real.abs_sin_le_one (θ n)
    have hh := abs_nonneg (Real.sin (θ n))
    have habs : |Real.sin (θ n)| ^ 2 = Real.sin (θ n) ^ 2 := sq_abs _
    dsimp [density]
    nlinarith

private theorem density_min {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (hw : ∀ n, 0 < w n) (hpos : ∀ k, 1 ≤ k → 0 < lam k)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j)
    (θ : Fin N → ℝ) (hmin : ∀ φ, K w lam θ ≤ K w lam φ) :
    G w lam (density θ) = K w lam θ ∧
    ∀ ρ ∈ cube N, G w lam (density θ) ≤ G w lam ρ := by
  let f : Fin N → ℝ := fun n => Real.arcsin |Real.sin (θ n)|
  have hf : K w lam f = K w lam θ := le_antisymm (K_fold_le w lam θ hw hpos hanti).1 (hmin f)
  have hd : G w lam (density θ) = K w lam f := by
    rw [G_eq_K_fold w lam (density θ) (density_cube θ)]
    congr 1
    funext n
    simp [density, f, Real.sqrt_sq_eq_abs]
  constructor
  · exact hd.trans hf
  · intro ρ hρ
    rw [hd, hf, G_eq_K_fold w lam ρ hρ]
    exact hmin _

theorem min_unique_up_to_gauge {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (hw : ∀ n, 0 < w n) (hpos : ∀ k, 1 ≤ k → 0 < lam k)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j)
    (θ θ' : Fin N → ℝ)
    (hmin : ∀ φ, K w lam θ ≤ K w lam φ)
    (hmin' : ∀ φ, K w lam θ' ≤ K w lam φ) :
    (∀ n, Real.cos (θ n) = Real.cos (θ' n)) ∧
    ((∀ n, Real.sin (θ n) = Real.sin (θ' n)) ∨
     (∀ n, Real.sin (θ n) = - Real.sin (θ' n))) := by
  have hm := density_min w lam hw hpos hanti θ hmin
  have hm' := density_min w lam hw hpos hanti θ' hmin'
  have hcube : (fun n => (density θ n + density θ' n) / 2) ∈ cube N := by
    intro n
    have h1 := density_cube θ n
    have h2 := density_cube θ' n
    constructor <;> linarith [h1.1, h1.2, h2.1, h2.2]
  have heq : density θ = density θ' := by
    by_contra hne
    have hc := (G_midpoint w lam hw hpos hanti (density_cube θ) (density_cube θ')).2 hne
    have h1 := hm.2 _ hcube
    have h2 := hm'.2 _ hcube
    linarith
  have hsq (n : Fin N) : Real.sin (θ n) ^ 2 = Real.sin (θ' n) ^ 2 :=
    congrFun heq n
  have hf := K_fold_le w lam θ hw hpos hanti
  have hf' := K_fold_le w lam θ' hw hpos hanti
  have hfold := hf.2 (le_antisymm hf.1 (hmin _))
  have hfold' := hf'.2 (le_antisymm hf'.1 (hmin' _))
  constructor
  · intro n
    have h1 := Real.sin_sq_add_cos_sq (θ n)
    have h2 := Real.sin_sq_add_cos_sq (θ' n)
    have hc1 := hfold.1 n
    have hc2 := hfold'.1 n
    nlinarith [sq_nonneg (Real.cos (θ n) + Real.cos (θ' n)), hsq n]
  · by_cases hz : ∀ n, Real.sin (θ n) = 0
    · left
      intro n
      have hs := hsq n
      rw [hz n] at hs
      have : Real.sin (θ' n) = 0 := by nlinarith [sq_nonneg (Real.sin (θ' n))]
      rw [hz n, this]
    · push Not at hz
      obtain ⟨i, hi⟩ := hz
      rcases eq_or_eq_neg_of_sq_eq_sq _ _ (hsq i) with hsame | hopp
      · left
        intro n
        rcases eq_or_eq_neg_of_sq_eq_sq _ _ (hsq n) with hsame' | hopp'
        · exact hsame'
        · have h1 := hfold.2 i n
          have h2 := hfold'.2 i n
          rw [hsame, hopp'] at h1
          have hzprod : Real.sin (θ' i) * Real.sin (θ' n) = 0 := by linarith
          have hi' : Real.sin (θ' i) ≠ 0 := by simpa [hsame] using hi
          have hn := (mul_eq_zero.mp hzprod).resolve_left hi'
          simp [hopp', hn]
      · right
        intro n
        rcases eq_or_eq_neg_of_sq_eq_sq _ _ (hsq n) with hsame' | hopp'
        · have h1 := hfold.2 i n
          have h2 := hfold'.2 i n
          rw [hopp, hsame'] at h1
          have hzprod : Real.sin (θ' i) * Real.sin (θ' n) = 0 := by linarith
          have hi' : Real.sin (θ' i) ≠ 0 := by
            intro hz'
            apply hi
            simp [hopp, hz']
          have hn := (mul_eq_zero.mp hzprod).resolve_left hi'
          simp [hsame', hn]
        · exact hopp'

theorem G_stationary_is_min {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (hw : ∀ n, 0 < w n) (hpos : ∀ k, 1 ≤ k → 0 < lam k)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j)
    {ρ : Fin N → ℝ} (hρ : ρ ∈ cube N)
    (hderiv : HasFDerivAt (G w lam) (0 : (Fin N → ℝ) →L[ℝ] ℝ) ρ) :
    ∀ σ ∈ cube N, G w lam ρ ≤ G w lam σ :=
  Gen_fderiv_zero_is_min w (Lam lam) (D lam) (W lam) hw
    (D_nonneg lam hanti) (fun n m => le_of_lt (W_pos lam hpos n m)) hρ hderiv

theorem G_stationary_unique {N : ℕ} (w : Fin N → ℝ) (lam : ℕ → ℝ)
    (hw : ∀ n, 0 < w n) (hpos : ∀ k, 1 ≤ k → 0 < lam k)
    (hanti : ∀ j k, 1 ≤ j → j ≤ k → lam k ≤ lam j)
    {ρ σ : Fin N → ℝ} (hρ : ρ ∈ cube N) (hσ : σ ∈ cube N)
    (hρderiv : HasFDerivAt (G w lam) (0 : (Fin N → ℝ) →L[ℝ] ℝ) ρ)
    (hσderiv : HasFDerivAt (G w lam) (0 : (Fin N → ℝ) →L[ℝ] ℝ) σ) : ρ = σ :=
  Gen_min_unique w (Lam lam) (D lam) (W lam) hw
    (D_nonneg lam hanti) (fun n m => le_of_lt (W_pos lam hpos n m))
    hρ hσ (G_stationary_is_min w lam hw hpos hanti hρ hρderiv)
    (G_stationary_is_min w lam hw hpos hanti hσ hσderiv)

end KayThermo


==> anc/lean/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfa4f38190d07c37e315953e08b90fe2d95b3c24",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d6b4c7be5be75ec4917c873ac50c756dc1436372",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "df72b022e558978a1c50264cfc4d7fec86fa8e04",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4a174c490d8707121c4a9290800489f105d85e07",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dce0ad79c486cb1fb504af04f953c3466b0c6db8",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "66e469188fe07963e5cf666c7d4433f45b8131c5",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "c24fe6078c630e89b489bffe59b3e20ac30d12c8",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "KayProof",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "KayThermo"
version = "1.0.0"
defaultTargets = ["KayThermo"]

[leanOptions]
autoImplicit = false

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.35.0"

[[lean_lib]]
name = "KayThermo"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.35.0


==> anc/numerics/RESULTS.md <==
# Numerical results

Reproduce (from the paper folder; outputs are written next to the script):

```
uv run --no-project --with numpy --with scipy --with matplotlib python numerics/study.py
```

Script: `study.py`; complete machine-readable numbers, including every plotted point and every found root: `data.json`; figures: `fig_gap.pdf`, `fig_landscape.pdf`. Seed 291104; unit Einstein frequency and gamma-model g are 1. The two-peak spectrum has lambda=1. Tc is computed by Brent's method in log temperature, locating where the largest eigenvalue of the principal stability-operator block K_N equals one.

Finite-chain convention: the naive restriction of the displayed double sums to indices < N does not yield the principal infinite-chain stability block. We fix all exterior positive-frequency spins to normal, adding `sum_n b_n(1-cos(theta_n))` where `b_n=sum_{j=N-n}^{N+n} lam(j)`. With W=diag(2n+1), the angle Hessian is W^(1/2)(I-K_N)W^(1/2); in weighted angle coordinates it is I-K_N. The same normal exterior contribution is supplied to Z. Gamma zero-transfer diagonal is set to 1; it cancels exactly in the nonlinear equations, as required.

Each temperature uses 15 rho L-BFGS-B starts and 15 theta L-BFGS-B starts uniform in [-pi,pi]^N. Optimizer spread includes *all* results, including unsuccessful runs; it is not evidence of uniqueness if nonzero. Three standard (Z,Delta) fixed-point starts with one-half damping and eight unrestricted Powell hybrid root-solver starts with finite-difference Jacobians are independent checks. Small residual, not solver status alone, qualifies a stationary root. Normal-state curves at and above Tc use the normal solution directly.

| Case | Tc N=64 | N=128 | N=256 | N=400 |
|---|---:|---:|---:|---:|
| einstein_0.5 | 0.0394285188272 | 0.0394288550637 | 0.0394288757631 | 0.0394288769053 |
| einstein_1 | 0.114619487063 | 0.114619510535 | 0.114619511993 | 0.114619512074 |
| einstein_3 | 0.278984164066 | 0.278984171736 | 0.278984172214 | 0.27898417224 |
| two_peak_1 | 0.203486858657 | 0.203486983343 | 0.203486991072 | 0.2034869915 |
| gamma_0.5 | 0.781782468314 | 0.79492533909 | 0.801922144172 | 0.804544163748 |
| gamma_1 | 0.255786357853 | 0.255823969258 | 0.255833423766 | 0.255835288969 |
| gamma_2 | 0.182726245319 | 0.182726247619 | 0.182726247763 | 0.182726247771 |

## Truncation comparison at N=64

| Case | Normal exterior Tc | Naive finite-chain Tc |
|---|---:|---:|
| einstein_0.5 | 0.0394285188272 | 0.0395914117102 |
| einstein_1 | 0.114619487063 | 0.114679282414 |
| einstein_3 | 0.278984164066 | 0.279026648834 |
| two_peak_1 | 0.203486858657 | 0.203675017384 |
| gamma_0.5 | 0.781782468314 | 0.872656930186 |
| gamma_1 | 0.255786357853 | 0.258274342689 |
| gamma_2 | 0.182726245319 | 0.182743168558 |

The spread table below is **after** folding each raw result to the positive principal-angle domain, then applying a second L-BFGS-B and (when accepted) a Powell hybrid root solve with the analytic angle Hessian as Jacobian. The success count is from the original L-BFGS-B only. Raw spreads are preserved in data.json; they can be large because direct rho optimization encounters singular boundary gradients and unrestricted theta optimization is nonconvex. Folding is an additional transformation, not convergence of the raw optimizer. `all_curves.pdf` contains the temperature curves for all seven cases, including energy.
If the second optimizer stalls at a nonnegative-energy normal point with an unstable normal Hessian, it is restarted in the direction abs(u_n)/sqrt(2n+1), where u is a leading eigenvector of K_N, before the root solve. Therefore final spread is not a claim that 30 independent raw L-BFGS-B optimizations converged; the restart shares spectral information.

## Optimization, fixed points, stationarity, and monotonicity

N=64; T is relative to Tc^(64). `rho spread` is maximum coordinatewise difference from the best candidate across all 30 runs; `fixed diff` is the largest max-angle difference from that candidate across the three starts. Root counts refer only to the eight random starts, not an exhaustive classification.

| Case | T/Tc | min K | value spread | rho spread | successful/30 | fixed diff | fixed iterations | roots (sign-changing) | root K range | rho max increase |
|---|---:|---:|---:|---:|---:|---:|---|---:|---|---:|
| einstein_0.5 | 0.5 | -0.131203287308 | 1.332e-15 | 1.11e-16 | 15 | 4.485e-12 | [208, 166, 189] | 6 (0) | 3975.1 to 4914.7 | 0 |
| einstein_0.5 | 0.8 | -0.0108192760964 | 3.331e-16 | 6.661e-16 | 15 | 1.217e-11 | [440, 377, 388] | 8 (0) | 3855.6 to 5169.8 | 0 |
| einstein_0.5 | 1.1 | 0 | 0 | 0 | 21 | 4.683e-11 | [1347, 1459, 1468] | 5 (3) | 2636.1 to 5588.4 | 0 |
| einstein_0.5 | 1.4 | 0 | 0 | 0 | 25 | 9.992e-12 | [403, 444, 451] | 6 (3) | 3084.2 to 4796.9 | 0 |
| einstein_1 | 0.5 | -0.224594181341 | 4.441e-16 | 2.22e-16 | 15 | 1.074e-12 | [165, 126, 154] | 6 (1) | 3211.7 to 4572.9 | 0 |
| einstein_1 | 0.8 | -0.0209597856909 | 1.665e-16 | 2.22e-16 | 15 | 2.713e-12 | [331, 285, 295] | 7 (2) | 2550 to 5376.9 | 0 |
| einstein_1 | 1.1 | 0 | 0 | 0 | 25 | 1.11e-11 | [1000, 1086, 1093] | 7 (4) | 3116.5 to 5678.2 | 0 |
| einstein_1 | 1.4 | 0 | 0 | 0 | 28 | 2.393e-12 | [304, 335, 342] | 8 (2) | 3013.5 to 5054 | 0 |
| einstein_3 | 0.5 | -0.574085398069 | 4.441e-16 | 2.414e-13 | 15 | 5.351e-13 | [172, 149, 163] | 7 (5) | 3654 to 5765.8 | 0 |
| einstein_3 | 0.8 | -0.0536947689191 | 3.331e-16 | 1.11e-16 | 15 | 9.833e-13 | [354, 299, 314] | 6 (3) | 3637.3 to 5478.6 | 0 |
| einstein_3 | 1.1 | 0 | 0 | 0 | 29 | 5.334e-12 | [1204, 1315, 1325] | 8 (2) | 2949.8 to 5265.5 | 0 |
| einstein_3 | 1.4 | 0 | 0 | 0 | 29 | 1.314e-12 | [416, 460, 469] | 6 (1) | 3485.7 to 4439.8 | 0 |
| two_peak_1 | 0.5 | -0.221332198016 | 1.332e-15 | 2.22e-16 | 15 | 6.357e-13 | [177, 130, 164] | 7 (4) | 3653.9 to 5442.4 | 0 |
| two_peak_1 | 0.8 | -0.0197928169584 | 2.22e-16 | 3.331e-16 | 16 | 1.683e-12 | [363, 313, 323] | 7 (4) | 2927 to 4943.2 | 0 |
| two_peak_1 | 1.1 | 0 | 0 | 0 | 23 | 6.999e-12 | [1138, 1232, 1240] | 8 (5) | 2826.8 to 5582.1 | 0 |
| two_peak_1 | 1.4 | 0 | 0 | 0 | 28 | 1.551e-12 | [351, 386, 393] | 6 (2) | 3386.1 to 4256.5 | 0 |
| gamma_0.5 | 0.5 | -0.178360687591 | 8.882e-16 | 2.299e-13 | 15 | 4.615e-13 | [241, 196, 224] | 7 (4) | 3934.4 to 5251.7 | 0 |
| gamma_0.5 | 0.8 | -0.0148233140717 | 4.441e-16 | 4.441e-16 | 15 | 6.535e-13 | [534, 465, 478] | 8 (4) | 3237.3 to 4855.6 | 0 |
| gamma_0.5 | 1.1 | 0 | 0 | 0 | 15 | 2.744e-12 | [1784, 1918, 1928] | 6 (0) | 3854.4 to 5148.5 | 0 |
| gamma_0.5 | 1.4 | 0 | 0 | 0 | 20 | 6.175e-13 | [559, 611, 620] | 7 (0) | 3890.7 to 5177.6 | 0 |
| gamma_1 | 0.5 | -0.409959345578 | 1.332e-15 | 5.551e-17 | 15 | 3.191e-13 | [155, 130, 149] | 7 (4) | 3589.4 to 4905.2 | 0 |
| gamma_1 | 0.8 | -0.0325867715624 | 3.331e-16 | 9.028e-13 | 15 | 1.946e-12 | [295, 256, 266] | 7 (4) | 3465.8 to 4711.8 | 0 |
| gamma_1 | 1.1 | 0 | 0 | 0 | 22 | 4.581e-12 | [955, 1036, 1044] | 5 (4) | 3226.1 to 4958.9 | 0 |
| gamma_1 | 1.4 | 0 | 0 | 0 | 22 | 1.076e-12 | [312, 344, 351] | 7 (0) | 3292 to 4947.4 | 0 |
| gamma_2 | 0.5 | -1.3112776384 | 0 | 2.325e-13 | 15 | 5.63e-13 | [129, 118, 130] | 6 (1) | 3179.7 to 5267.4 | 0 |
| gamma_2 | 0.8 | -0.0916381231338 | 2.22e-16 | 5.204e-13 | 15 | 1.095e-12 | [169, 146, 156] | 8 (4) | 3813 to 5434.4 | 0 |
| gamma_2 | 1.1 | 0 | 0 | 0 | 29 | 3.341e-12 | [518, 567, 574] | 7 (0) | 3862.9 to 4996.8 | 0 |
| gamma_2 | 1.4 | 0 | 0 | 0 | 29 | 8.415e-13 | [185, 204, 210] | 7 (2) | 3158.5 to 4412 | 0 |

## N convergence at T = 0.7 Tc^(N)

| Case | K N=64 | N=128 | N=256 | N=400 | maximum rho increase across N |
|---|---:|---:|---:|---:|---:|
| einstein_0.5 | -0.0292568280519 | -0.0292618145177 | -0.02926211839 | -0.0292621350743 | 0 |
| einstein_1 | -0.054218544085 | -0.0542187644798 | -0.05421877808 | -0.0542187788315 | 0 |
| einstein_3 | -0.139713349914 | -0.13971341135 | -0.139713415156 | -0.139713415367 | 0 |
| two_peak_1 | -0.0521695012456 | -0.0521701129125 | -0.0521701505394 | -0.0521701526158 | 0 |
| gamma_0.5 | -0.0400757548834 | -0.0413282244572 | -0.0420349239858 | -0.0423094814498 | 0 |
| gamma_1 | -0.0887982035963 | -0.0888580012586 | -0.0888731305451 | -0.0888761233851 | 0 |
| gamma_2 | -0.256090488629 | -0.256090526778 | -0.256090529142 | -0.256090529273 | 0 |

Global maximum rho-vector deviation across starts: 9.02777852474e-13; global maximum fixed-point angle deviation: 4.683446889e-11. Number of found stationary roots below the best candidate by more than 1e-9: 0. Monotonicity yes/no per case and temperature follows from the `rho_max_increase` values and explicit booleans in `data.json`; zero increase means yes.

These are numerical finite-cutoff observations, not a proof. Nonzero optimization spread or unconverged fixed-point iteration is reported rather than hidden. The curves are not an independent global-minimization certificate.


==> anc/numerics/data.json <==
{
  "cases": {
    "einstein_0.5": {
      "Tc_N": {
        "64": 0.03942851882720519,
        "128": 0.039428855063734176,
        "256": 0.039428875763058265,
        "400": 0.03942887690531529
      },
      "Tc_naive_N64": 0.03959141171020263,
      "temperatures": {
        "0.5": {
          "T": 0.019714259413602594,
          "K_best": -0.131203287308443,
          "value_spread": 1.3322676295501878e-15,
          "rho_max_spread_from_best": 1.1102230246251565e-16,
          "raw_value_spread": 245.30183310093136,
          "raw_rho_max_spread_from_best": 0.35333465722000407,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            4.4114711883480595e-12,
            4.484967952578245e-12,
            4.418021504193348e-12
          ],
          "fixed_iterations": [
            208,
            166,
            189
          ],
          "fixed_last_delta_errors": [
            1.7987000777708317e-13,
            1.827704654289164e-13,
            1.8005041901858476e-13
          ],
          "stationary_roots": [
            {
              "K": 4914.678055463286,
              "sign_changing": false,
              "residual": 2.401291907763417e-08,
              "lower_than_best": false
            },
            {
              "K": 4125.246212126974,
              "sign_changing": false,
              "residual": 2.768969879002966e-10,
              "lower_than_best": false
            },
            {
              "K": 4641.8580488019625,
              "sign_changing": false,
              "residual": 8.706238290172138e-08,
              "lower_than_best": false
            },
            {
              "K": 3975.1257647044295,
              "sign_changing": false,
              "residual": 1.2464044631218423e-10,
              "lower_than_best": false
            },
            {
              "K": 4867.874482385579,
              "sign_changing": false,
              "residual": 3.494012947000064e-08,
              "lower_than_best": false
            },
            {
              "K": 4693.008480751753,
              "sign_changing": false,
              "residual": 8.672239221942271e-09,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "0.8": {
          "T": 0.03154281506176415,
          "K_best": -0.010819276096376007,
          "value_spread": 3.3306690738754696e-16,
          "rho_max_spread_from_best": 6.661338147750939e-16,
          "raw_value_spread": 34.31344697098242,
          "raw_rho_max_spread_from_best": 0.6561775224244185,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            1.1618483952702263e-11,
            1.2171930130477904e-11,
            1.1727285809115529e-11
          ],
          "fixed_iterations": [
            440,
            377,
            388
          ],
          "fixed_last_delta_errors": [
            1.8826606940081092e-13,
            1.9722418143075515e-13,
            1.9002160955849945e-13
          ],
          "stationary_roots": [
            {
              "K": 4211.980981408778,
              "sign_changing": false,
              "residual": 8.583431231498434e-09,
              "lower_than_best": false
            },
            {
              "K": 4758.488606862176,
              "sign_changing": false,
              "residual": 7.623575079648064e-13,
              "lower_than_best": false
            },
            {
              "K": 4077.2458984812333,
              "sign_changing": false,
              "residual": 6.580036122167988e-14,
              "lower_than_best": false
            },
            {
              "K": 4369.95141584508,
              "sign_changing": false,
              "residual": 1.1522909378220853e-08,
              "lower_than_best": false
            },
            {
              "K": 5169.781723932264,
              "sign_changing": false,
              "residual": 1.9553613892466607e-08,
              "lower_than_best": false
            },
            {
              "K": 3855.61540220966,
              "sign_changing": false,
              "residual": 3.117502213764886e-08,
              "lower_than_best": false
            },
            {
              "K": 4228.353188171531,
              "sign_changing": false,
              "residual": 2.9123813703071065e-10,
              "lower_than_best": false
            },
            {
              "K": 4261.94506163208,
              "sign_changing": false,
              "residual": 2.554753203542088e-12,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.1": {
          "T": 0.043371370709925715,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 0.39548157071236706,
          "raw_rho_max_spread_from_best": 0.8481614294604982,
          "optimizer_successes": 21,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            4.677999650437144e-11,
            4.683446888996166e-11,
            4.6264279122818277e-11
          ],
          "fixed_iterations": [
            1347,
            1459,
            1468
          ],
          "fixed_last_delta_errors": [
            1.9934058247144564e-13,
            1.9957270213548113e-13,
            1.9714298924973803e-13
          ],
          "stationary_roots": [
            {
              "K": 2636.1398545214524,
              "sign_changing": true,
              "residual": 3.6250167312346093e-09,
              "lower_than_best": false
            },
            {
              "K": 4889.952171231666,
              "sign_changing": false,
              "residual": 3.267603616507166e-09,
              "lower_than_best": false
            },
            {
              "K": 3802.9221869786343,
              "sign_changing": true,
              "residual": 4.762978345063118e-10,
              "lower_than_best": false
            },
            {
              "K": 5588.422393632052,
              "sign_changing": true,
              "residual": 8.502074905214485e-09,
              "lower_than_best": false
            },
            {
              "K": 4511.045645996912,
              "sign_changing": false,
              "residual": 1.0043521968840636e-08,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.4": {
          "T": 0.05519992635808726,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 0.4614854154303488,
          "raw_rho_max_spread_from_best": 0.8790666924035107,
          "optimizer_successes": 25,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            9.720713856169289e-12,
            9.89847153820176e-12,
            9.991963667938543e-12
          ],
          "fixed_iterations": [
            403,
            444,
            451
          ],
          "fixed_last_delta_errors": [
            1.9346502477932103e-13,
            1.9700281993181419e-13,
            1.988635327831359e-13
          ],
          "stationary_roots": [
            {
              "K": 3084.158553321461,
              "sign_changing": false,
              "residual": 1.0252909895957458e-09,
              "lower_than_best": false
            },
            {
              "K": 4757.767216717899,
              "sign_changing": false,
              "residual": 5.239615904703186e-08,
              "lower_than_best": false
            },
            {
              "K": 4796.885424450236,
              "sign_changing": true,
              "residual": 3.876136876745928e-09,
              "lower_than_best": false
            },
            {
              "K": 4602.399581713673,
              "sign_changing": true,
              "residual": 1.9855951882696843e-09,
              "lower_than_best": false
            },
            {
              "K": 4317.77395088443,
              "sign_changing": true,
              "residual": 5.457048032604748e-08,
              "lower_than_best": false
            },
            {
              "K": 3882.326080157293,
              "sign_changing": false,
              "residual": 4.663866629972395e-09,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        }
      },
      "convergence_min_K": {
        "64": {
          "T_over_TcN": 0.7,
          "K": -0.029256828051868355,
          "iterations": 263,
          "last_delta_error": 1.9274165596883108e-13,
          "rho_max_increase": 0.0
        },
        "128": {
          "T_over_TcN": 0.7,
          "K": -0.029261814517716145,
          "iterations": 263,
          "last_delta_error": 1.9299145614937174e-13,
          "rho_max_increase": 0.0
        },
        "256": {
          "T_over_TcN": 0.7,
          "K": -0.02926211839003834,
          "iterations": 263,
          "last_delta_error": 1.93046967300603e-13,
          "rho_max_increase": 0.0
        },
        "400": {
          "T_over_TcN": 0.7,
          "K": -0.029262135074277218,
          "iterations": 263,
          "last_delta_error": 1.9312329513354598e-13,
          "rho_max_increase": 0.0
        }
      }
    },
    "einstein_1": {
      "Tc_N": {
        "64": 0.11461948706297448,
        "128": 0.11461951053549285,
        "256": 0.11461951199332703,
        "400": 0.11461951207405541
      },
      "Tc_naive_N64": 0.11467928241405982,
      "temperatures": {
        "0.5": {
          "T": 0.05730974353148724,
          "K_best": -0.22459418134068487,
          "value_spread": 4.440892098500626e-16,
          "rho_max_spread_from_best": 2.220446049250313e-16,
          "raw_value_spread": 16.546205110871433,
          "raw_rho_max_spread_from_best": 0.46197609565633735,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            1.0740297540223764e-12,
            9.3913765653042e-13,
            8.997247391562269e-13
          ],
          "fixed_iterations": [
            165,
            126,
            154
          ],
          "fixed_last_delta_errors": [
            1.995625886763719e-13,
            1.746103261979215e-13,
            1.6728285423539546e-13
          ],
          "stationary_roots": [
            {
              "K": 4572.906825049785,
              "sign_changing": false,
              "residual": 1.602200189195683e-09,
              "lower_than_best": false
            },
            {
              "K": 4548.369602144758,
              "sign_changing": false,
              "residual": 1.189463728422251e-09,
              "lower_than_best": false
            },
            {
              "K": 4025.489719470688,
              "sign_changing": false,
              "residual": 1.4555920741784143e-08,
              "lower_than_best": false
            },
            {
              "K": 4562.69156381256,
              "sign_changing": true,
              "residual": 1.4543715676218483e-09,
              "lower_than_best": false
            },
            {
              "K": 3946.9907765081857,
              "sign_changing": false,
              "residual": 1.9555642215043492e-08,
              "lower_than_best": false
            },
            {
              "K": 3211.664231864867,
              "sign_changing": false,
              "residual": 1.249429205406888e-08,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "0.8": {
          "T": 0.09169558965037959,
          "K_best": -0.020959785690880417,
          "value_spread": 1.6653345369377348e-16,
          "rho_max_spread_from_best": 2.220446049250313e-16,
          "raw_value_spread": 67.36184259916416,
          "raw_rho_max_spread_from_best": 0.49984761205754497,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            2.712607916066645e-12,
            2.638556040324147e-12,
            2.569611190494925e-12
          ],
          "fixed_iterations": [
            331,
            285,
            295
          ],
          "fixed_last_delta_errors": [
            1.965927420854996e-13,
            1.9123591599168321e-13,
            1.8623991238087e-13
          ],
          "stationary_roots": [
            {
              "K": 3737.8525559198565,
              "sign_changing": false,
              "residual": 4.4818399776415065e-08,
              "lower_than_best": false
            },
            {
              "K": 3790.9229673800487,
              "sign_changing": false,
              "residual": 3.950332189231621e-08,
              "lower_than_best": false
            },
            {
              "K": 4763.571353547127,
              "sign_changing": true,
              "residual": 9.723533755945368e-09,
              "lower_than_best": false
            },
            {
              "K": 3829.5749927672778,
              "sign_changing": false,
              "residual": 1.945351252272401e-08,
              "lower_than_best": false
            },
            {
              "K": 5376.9271825510405,
              "sign_changing": true,
              "residual": 1.1252513587578505e-08,
              "lower_than_best": false
            },
            {
              "K": 4555.821486861772,
              "sign_changing": false,
              "residual": 3.052455301820336e-09,
              "lower_than_best": false
            },
            {
              "K": 2549.9854594161507,
              "sign_changing": false,
              "residual": 8.409765491844304e-10,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.1": {
          "T": 0.12608143576927194,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 0.31268122269812254,
          "raw_rho_max_spread_from_best": 0.7565221912583175,
          "optimizer_successes": 25,
          "optimizer_messages": [
            "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            1.1034979292056163e-11,
            1.0929245232116155e-11,
            1.1099476567577458e-11
          ],
          "fixed_iterations": [
            1000,
            1086,
            1093
          ],
          "fixed_last_delta_errors": [
            1.974959940584453e-13,
            1.9560364313317244e-13,
            1.9865031915557674e-13
          ],
          "stationary_roots": [
            {
              "K": 3116.508865595805,
              "sign_changing": true,
              "residual": 1.9753287894275218e-10,
              "lower_than_best": false
            },
            {
              "K": 5125.424146811088,
              "sign_changing": true,
              "residual": 6.548242388604297e-08,
              "lower_than_best": false
            },
            {
              "K": 3841.4277545098757,
              "sign_changing": false,
              "residual": 6.628266295638716e-09,
              "lower_than_best": false
            },
            {
              "K": 4547.786293323888,
              "sign_changing": true,
              "residual": 2.8043107578278048e-08,
              "lower_than_best": false
            },
            {
              "K": 4199.339393138849,
              "sign_changing": false,
              "residual": 4.0752307097298375e-11,
              "lower_than_best": false
            },
            {
              "K": 5678.20842878207,
              "sign_changing": false,
              "residual": 8.25598915582334e-09,
              "lower_than_best": false
            },
            {
              "K": 3482.5876188746424,
              "sign_changing": true,
              "residual": 5.713141681962242e-09,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.4": {
          "T": 0.16046728188816425,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 8.174064020081465,
          "raw_rho_max_spread_from_best": 0.7582185727564646,
          "optimizer_successes": 28,
          "optimizer_messages": [
            "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            2.3160603078540835e-12,
            2.393226794371729e-12,
            2.3450135010279443e-12
          ],
          "fixed_iterations": [
            304,
            335,
            342
          ],
          "fixed_last_delta_errors": [
            1.9103956487022981e-13,
            1.9740462020013787e-13,
            1.9342776063818127e-13
          ],
          "stationary_roots": [
            {
              "K": 4094.610085341027,
              "sign_changing": false,
              "residual": 7.039789661302636e-09,
              "lower_than_best": false
            },
            {
              "K": 3013.463360877045,
              "sign_changing": true,
              "residual": 1.4597378861225252e-11,
              "lower_than_best": false
            },
            {
              "K": 4502.577208391457,
              "sign_changing": false,
              "residual": 2.3986735301124586e-11,
              "lower_than_best": false
            },
            {
              "K": 4734.8840958311575,
              "sign_changing": false,
              "residual": 9.947902073818075e-08,
              "lower_than_best": false
            },
            {
              "K": 4181.356351196003,
              "sign_changing": false,
              "residual": 7.507900174618795e-10,
              "lower_than_best": false
            },
            {
              "K": 4501.958136233446,
              "sign_changing": false,
              "residual": 5.369859431206837e-09,
              "lower_than_best": false
            },
            {
              "K": 4674.726734428191,
              "sign_changing": false,
              "residual": 2.1019976136014264e-09,
              "lower_than_best": false
            },
            {
              "K": 5054.048723666675,
              "sign_changing": true,
              "residual": 1.4919917801226035e-09,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        }
      },
      "convergence_min_K": {
        "64": {
          "T_over_TcN": 0.7,
          "K": -0.054218544084960074,
          "iterations": 202,
          "last_delta_error": 1.8599011220032935e-13,
          "rho_max_increase": 0.0
        },
        "128": {
          "T_over_TcN": 0.7,
          "K": -0.05421876447978213,
          "iterations": 202,
          "last_delta_error": 1.860456233515606e-13,
          "rho_max_increase": 0.0
        },
        "256": {
          "T_over_TcN": 0.7,
          "K": -0.05421877807995501,
          "iterations": 202,
          "last_delta_error": 1.860456233515606e-13,
          "rho_max_increase": 0.0
        },
        "400": {
          "T_over_TcN": 0.7,
          "K": -0.054218778831487846,
          "iterations": 202,
          "last_delta_error": 1.8607337892717624e-13,
          "rho_max_increase": 0.0
        }
      }
    },
    "einstein_3": {
      "Tc_N": {
        "64": 0.27898416406555515,
        "128": 0.27898417173598866,
        "256": 0.27898417221355604,
        "400": 0.27898417223996275
      },
      "Tc_naive_N64": 0.2790266488337433,
      "temperatures": {
        "0.5": {
          "T": 0.13949208203277758,
          "K_best": -0.5740853980689451,
          "value_spread": 4.440892098500626e-16,
          "rho_max_spread_from_best": 2.4136248555350903e-13,
          "raw_value_spread": 108.87796950213863,
          "raw_rho_max_spread_from_best": 0.29093116558040477,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            1.7985612998927536e-14,
            2.220446049250313e-16,
            5.351274978693255e-13
          ],
          "fixed_iterations": [
            172,
            149,
            163
          ],
          "fixed_last_delta_errors": [
            1.871836019518014e-13,
            1.758593271006248e-13,
            1.6842083283563625e-13
          ],
          "stationary_roots": [
            {
              "K": 5148.133438451837,
              "sign_changing": true,
              "residual": 2.0351368368309863e-09,
              "lower_than_best": false
            },
            {
              "K": 5109.744560099647,
              "sign_changing": false,
              "residual": 2.720350914081155e-10,
              "lower_than_best": false
            },
            {
              "K": 3653.9542245850967,
              "sign_changing": false,
              "residual": 6.423866312895955e-08,
              "lower_than_best": false
            },
            {
              "K": 5442.0770095636335,
              "sign_changing": true,
              "residual": 7.876495011771567e-10,
              "lower_than_best": false
            },
            {
              "K": 3832.8520941079823,
              "sign_changing": true,
              "residual": 1.9128920131922245e-09,
              "lower_than_best": false
            },
            {
              "K": 5765.755672342075,
              "sign_changing": true,
              "residual": 1.2213049186554636e-08,
              "lower_than_best": false
            },
            {
              "K": 5531.834078367446,
              "sign_changing": true,
              "residual": 4.517142215831882e-10,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "0.8": {
          "T": 0.22318733125244414,
          "K_best": -0.05369476891907243,
          "value_spread": 3.3306690738754696e-16,
          "rho_max_spread_from_best": 1.1102230246251565e-16,
          "raw_value_spread": 4.0762652900703795,
          "raw_rho_max_spread_from_best": 0.375369476569117,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            9.833245329105011e-13,
            9.672262990534364e-13,
            9.068301665138279e-13
          ],
          "fixed_iterations": [
            354,
            299,
            314
          ],
          "fixed_last_delta_errors": [
            1.9984014443252818e-13,
            1.965094753586527e-13,
            1.8418599978531347e-13
          ],
          "stationary_roots": [
            {
              "K": 3722.7165701537083,
              "sign_changing": false,
              "residual": 4.603417195862593e-08,
              "lower_than_best": false
            },
            {
              "K": 4553.490423294808,
              "sign_changing": true,
              "residual": 1.1141114655832673e-08,
              "lower_than_best": false
            },
            {
              "K": 3975.5405517507575,
              "sign_changing": false,
              "residual": 7.152423465594492e-10,
              "lower_than_best": false
            },
            {
              "K": 5478.598110453183,
              "sign_changing": true,
              "residual": 4.462368641267034e-09,
              "lower_than_best": false
            },
            {
              "K": 3637.2718686239423,
              "sign_changing": false,
              "residual": 5.4363342811214774e-08,
              "lower_than_best": false
            },
            {
              "K": 4293.860145053866,
              "sign_changing": true,
              "residual": 4.812731324577157e-10,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.1": {
          "T": 0.3068825804721107,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 13.361541381328497,
          "raw_rho_max_spread_from_best": 0.5566384858364897,
          "optimizer_successes": 29,
          "optimizer_messages": [
            "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            5.307721570864956e-12,
            5.267731525780617e-12,
            5.333575782389757e-12
          ],
          "fixed_iterations": [
            1204,
            1315,
            1325
          ],
          "fixed_last_delta_errors": [
            1.9770271981786393e-13,
            1.962131652937139e-13,
            1.9866574093134144e-13
          ],
          "stationary_roots": [
            {
              "K": 4448.488866508147,
              "sign_changing": true,
              "residual": 2.818814327787411e-09,
              "lower_than_best": false
            },
            {
              "K": 3185.591581028692,
              "sign_changing": false,
              "residual": 1.2544184509281348e-08,
              "lower_than_best": false
            },
            {
              "K": 3008.130463316,
              "sign_changing": true,
              "residual": 8.163959175355728e-09,
              "lower_than_best": false
            },
            {
              "K": 5265.49693770348,
              "sign_changing": false,
              "residual": 7.539862110945611e-12,
              "lower_than_best": false
            },
            {
              "K": 4461.062048399267,
              "sign_changing": false,
              "residual": 2.4308652656687152e-08,
              "lower_than_best": false
            },
            {
              "K": 3930.397746523382,
              "sign_changing": false,
              "residual": 2.0609155932541015e-11,
              "lower_than_best": false
            },
            {
              "K": 2949.7886777107806,
              "sign_changing": false,
              "residual": 9.74724174556703e-09,
              "lower_than_best": false
            },
            {
              "K": 4600.474904229181,
              "sign_changing": false,
              "residual": 1.9430219358278866e-10,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.4": {
          "T": 0.3905778296917772,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 2.8543997816924995,
          "raw_rho_max_spread_from_best": 0.5413512664141248,
          "optimizer_successes": 29,
          "optimizer_messages": [
            "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            1.2916881894039643e-12,
            1.2860469291151866e-12,
            1.3143188864784981e-12
          ],
          "fixed_iterations": [
            416,
            460,
            469
          ],
          "fixed_last_delta_errors": [
            1.9188541820018064e-13,
            1.9104738654628134e-13,
            1.952472982637526e-13
          ],
          "stationary_roots": [
            {
              "K": 4360.50260420292,
              "sign_changing": false,
              "residual": 2.492154660124142e-13,
              "lower_than_best": false
            },
            {
              "K": 4076.6400790469634,
              "sign_changing": true,
              "residual": 8.546369991910274e-14,
              "lower_than_best": false
            },
            {
              "K": 4439.755146178269,
              "sign_changing": false,
              "residual": 2.363713980727624e-08,
              "lower_than_best": false
            },
            {
              "K": 4340.1734497860825,
              "sign_changing": false,
              "residual": 8.624040794130376e-09,
              "lower_than_best": false
            },
            {
              "K": 3700.9256668235403,
              "sign_changing": false,
              "residual": 3.078304129080965e-10,
              "lower_than_best": false
            },
            {
              "K": 3485.720988075954,
              "sign_changing": false,
              "residual": 7.3713603904720905e-09,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        }
      },
      "convergence_min_K": {
        "64": {
          "T_over_TcN": 0.7,
          "K": -0.13971334991363493,
          "iterations": 203,
          "last_delta_error": 1.978417429882029e-13,
          "rho_max_increase": 0.0
        },
        "128": {
          "T_over_TcN": 0.7,
          "K": -0.13971341134982196,
          "iterations": 203,
          "last_delta_error": 1.9817480989559044e-13,
          "rho_max_increase": 0.0
        },
        "256": {
          "T_over_TcN": 0.7,
          "K": -0.13971341515579772,
          "iterations": 203,
          "last_delta_error": 1.9806378759312793e-13,
          "rho_max_increase": 0.0
        },
        "400": {
          "T_over_TcN": 0.7,
          "K": -0.13971341536657966,
          "iterations": 203,
          "last_delta_error": 1.9817480989559044e-13,
          "rho_max_increase": 0.0
        }
      }
    },
    "two_peak_1": {
      "Tc_N": {
        "64": 0.20348685865699268,
        "128": 0.20348698334298213,
        "256": 0.2034869910723931,
        "400": 0.20348699150011504
      },
      "Tc_naive_N64": 0.2036750173844392,
      "temperatures": {
        "0.5": {
          "T": 0.10174342932849634,
          "K_best": -0.22133219801620285,
          "value_spread": 1.3322676295501878e-15,
          "rho_max_spread_from_best": 2.220446049250313e-16,
          "raw_value_spread": 65.45984428340614,
          "raw_rho_max_spread_from_best": 0.39000389304593397,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            6.161737786669619e-13,
            6.326050794314142e-13,
            6.357137039003646e-13
          ],
          "fixed_iterations": [
            177,
            130,
            164
          ],
          "fixed_last_delta_errors": [
            1.9312329513354598e-13,
            1.9817480989559044e-13,
            1.992850329202156e-13
          ],
          "stationary_roots": [
            {
              "K": 5259.240602279273,
              "sign_changing": false,
              "residual": 2.555186524534349e-11,
              "lower_than_best": false
            },
            {
              "K": 5442.360817183268,
              "sign_changing": true,
              "residual": 1.0570347319660556e-08,
              "lower_than_best": false
            },
            {
              "K": 3653.855464651219,
              "sign_changing": false,
              "residual": 2.113265792848828e-08,
              "lower_than_best": false
            },
            {
              "K": 4661.161599522599,
              "sign_changing": true,
              "residual": 1.58463887012239e-08,
              "lower_than_best": false
            },
            {
              "K": 4574.302352101596,
              "sign_changing": true,
              "residual": 3.987422891871262e-11,
              "lower_than_best": false
            },
            {
              "K": 4592.023859721569,
              "sign_changing": false,
              "residual": 2.1132991895907637e-10,
              "lower_than_best": false
            },
            {
              "K": 4257.125264535277,
              "sign_changing": true,
              "residual": 5.084571996771814e-08,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "0.8": {
          "T": 0.16278948692559414,
          "K_best": -0.019792816958449144,
          "value_spread": 2.220446049250313e-16,
          "rho_max_spread_from_best": 3.3306690738754696e-16,
          "raw_value_spread": 29.14376111232966,
          "raw_rho_max_spread_from_best": 0.6360326119655441,
          "optimizer_successes": 16,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            1.6752155218568987e-12,
            1.6677770275919102e-12,
            1.6830981053317373e-12
          ],
          "fixed_iterations": [
            363,
            313,
            323
          ],
          "fixed_last_delta_errors": [
            1.9834134334928422e-13,
            1.971756091734278e-13,
            1.9911849946652183e-13
          ],
          "stationary_roots": [
            {
              "K": 3817.0093254747676,
              "sign_changing": false,
              "residual": 5.033999748947116e-08,
              "lower_than_best": false
            },
            {
              "K": 3847.1415973919393,
              "sign_changing": true,
              "residual": 4.5615287741496147e-08,
              "lower_than_best": false
            },
            {
              "K": 2927.0248378921765,
              "sign_changing": true,
              "residual": 1.7786044345657892e-08,
              "lower_than_best": false
            },
            {
              "K": 3949.9953720523968,
              "sign_changing": false,
              "residual": 2.0375943434502393e-08,
              "lower_than_best": false
            },
            {
              "K": 3785.836412009352,
              "sign_changing": false,
              "residual": 4.3152954911742746e-10,
              "lower_than_best": false
            },
            {
              "K": 4943.249906118014,
              "sign_changing": true,
              "residual": 1.650803721497951e-08,
              "lower_than_best": false
            },
            {
              "K": 4223.897438555974,
              "sign_changing": true,
              "residual": 6.323009373032651e-10,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.1": {
          "T": 0.22383554452269197,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 8.689163006688837,
          "raw_rho_max_spread_from_best": 0.7548837709707217,
          "optimizer_successes": 23,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            6.999222812924743e-12,
            6.997353033932184e-12,
            6.997131990296164e-12
          ],
          "fixed_iterations": [
            1138,
            1232,
            1240
          ],
          "fixed_last_delta_errors": [
            1.9918689494912523e-13,
            1.9913368397388928e-13,
            1.991273934189683e-13
          ],
          "stationary_roots": [
            {
              "K": 5582.146586783408,
              "sign_changing": true,
              "residual": 7.080379717857438e-11,
              "lower_than_best": false
            },
            {
              "K": 4731.685237329083,
              "sign_changing": true,
              "residual": 6.78944504783896e-11,
              "lower_than_best": false
            },
            {
              "K": 4252.9317541701375,
              "sign_changing": true,
              "residual": 1.1768344632123728e-08,
              "lower_than_best": false
            },
            {
              "K": 2826.7823978652405,
              "sign_changing": false,
              "residual": 1.8879209803341932e-10,
              "lower_than_best": false
            },
            {
              "K": 4497.381841606062,
              "sign_changing": true,
              "residual": 2.503574137065201e-09,
              "lower_than_best": false
            },
            {
              "K": 4513.941882677356,
              "sign_changing": false,
              "residual": 6.851323033437323e-08,
              "lower_than_best": false
            },
            {
              "K": 4940.3745772918455,
              "sign_changing": true,
              "residual": 4.169934091600991e-08,
              "lower_than_best": false
            },
            {
              "K": 4723.759249010439,
              "sign_changing": false,
              "residual": 4.462839991775417e-08,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.4": {
          "T": 0.28488160211978975,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 0.43403652203616305,
          "raw_rho_max_spread_from_best": 0.8232124706468432,
          "optimizer_successes": 28,
          "optimizer_messages": [
            "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            1.5365888785016538e-12,
            1.5483820655103426e-12,
            1.5509236821886696e-12
          ],
          "fixed_iterations": [
            351,
            386,
            393
          ],
          "fixed_last_delta_errors": [
            1.9732548164978203e-13,
            1.9883993768889157e-13,
            1.991663267069544e-13
          ],
          "stationary_roots": [
            {
              "K": 3617.7145773666603,
              "sign_changing": true,
              "residual": 4.676396769820457e-09,
              "lower_than_best": false
            },
            {
              "K": 4256.495639572926,
              "sign_changing": false,
              "residual": 8.629564706528404e-14,
              "lower_than_best": false
            },
            {
              "K": 4211.071481712822,
              "sign_changing": false,
              "residual": 5.552790814539397e-10,
              "lower_than_best": false
            },
            {
              "K": 3386.0773751682304,
              "sign_changing": false,
              "residual": 2.666247214610307e-08,
              "lower_than_best": false
            },
            {
              "K": 4011.7651134753605,
              "sign_changing": false,
              "residual": 1.6631838660836258e-11,
              "lower_than_best": false
            },
            {
              "K": 3950.928434620154,
              "sign_changing": true,
              "residual": 8.398853140745288e-10,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        }
      },
      "convergence_min_K": {
        "64": {
          "T_over_TcN": 0.7,
          "K": -0.05216950124555375,
          "iterations": 220,
          "last_delta_error": 1.8013368574543165e-13,
          "rho_max_increase": 0.0
        },
        "128": {
          "T_over_TcN": 0.7,
          "K": -0.052170112912529376,
          "iterations": 220,
          "last_delta_error": 1.8030021919912542e-13,
          "rho_max_increase": 0.0
        },
        "256": {
          "T_over_TcN": 0.7,
          "K": -0.052170150539382565,
          "iterations": 220,
          "last_delta_error": 1.8041124150158794e-13,
          "rho_max_increase": 0.0
        },
        "400": {
          "T_over_TcN": 0.7,
          "K": -0.05217015261580327,
          "iterations": 220,
          "last_delta_error": 1.8024470804789416e-13,
          "rho_max_increase": 0.0
        }
      }
    },
    "gamma_0.5": {
      "Tc_N": {
        "64": 0.781782468313787,
        "128": 0.7949253390898049,
        "256": 0.8019221441722217,
        "400": 0.8045441637479276
      },
      "Tc_naive_N64": 0.8726569301864998,
      "temperatures": {
        "0.5": {
          "T": 0.3908912341568935,
          "K_best": -0.1783606875912529,
          "value_spread": 8.881784197001252e-16,
          "rho_max_spread_from_best": 2.299271883998699e-13,
          "raw_value_spread": 110.92094997058012,
          "raw_rho_max_spread_from_best": 0.1279807584170794,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            0.0,
            4.537481501643015e-13,
            4.615197113366776e-13
          ],
          "fixed_iterations": [
            241,
            196,
            224
          ],
          "fixed_last_delta_errors": [
            1.9872992140790302e-13,
            1.8607337892717624e-13,
            1.9251267247000214e-13
          ],
          "stationary_roots": [
            {
              "K": 3934.3632803364712,
              "sign_changing": true,
              "residual": 9.599757100353656e-11,
              "lower_than_best": false
            },
            {
              "K": 4926.429542984817,
              "sign_changing": true,
              "residual": 1.2139750316109144e-09,
              "lower_than_best": false
            },
            {
              "K": 5251.7470742443,
              "sign_changing": false,
              "residual": 4.484438672669969e-09,
              "lower_than_best": false
            },
            {
              "K": 5107.205878949498,
              "sign_changing": true,
              "residual": 5.494973698283445e-09,
              "lower_than_best": false
            },
            {
              "K": 5161.2563091675,
              "sign_changing": false,
              "residual": 3.0838198039882366e-08,
              "lower_than_best": false
            },
            {
              "K": 4542.314626039099,
              "sign_changing": false,
              "residual": 3.895730521175499e-08,
              "lower_than_best": false
            },
            {
              "K": 4443.972852453129,
              "sign_changing": true,
              "residual": 3.002844017885309e-08,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "0.8": {
          "T": 0.6254259746510296,
          "K_best": -0.014823314071670257,
          "value_spread": 4.440892098500626e-16,
          "rho_max_spread_from_best": 4.440892098500626e-16,
          "raw_value_spread": 18.99031413159183,
          "raw_rho_max_spread_from_best": 0.3175145492505639,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            6.534772722943671e-13,
            6.45261621912141e-13,
            6.308287225920139e-13
          ],
          "fixed_iterations": [
            534,
            465,
            478
          ],
          "fixed_last_delta_errors": [
            1.9895196601282805e-13,
            1.9628743075372768e-13,
            1.929567616798522e-13
          ],
          "stationary_roots": [
            {
              "K": 3237.2755225772803,
              "sign_changing": true,
              "residual": 6.833867277622474e-09,
              "lower_than_best": false
            },
            {
              "K": 4825.716348697199,
              "sign_changing": false,
              "residual": 1.5770460159322396e-09,
              "lower_than_best": false
            },
            {
              "K": 4855.6228881542165,
              "sign_changing": false,
              "residual": 2.819113429917839e-11,
              "lower_than_best": false
            },
            {
              "K": 4136.044605450411,
              "sign_changing": true,
              "residual": 4.146446894170985e-09,
              "lower_than_best": false
            },
            {
              "K": 4577.683905520268,
              "sign_changing": true,
              "residual": 1.0339645806212161e-13,
              "lower_than_best": false
            },
            {
              "K": 4753.56797057552,
              "sign_changing": false,
              "residual": 9.865107952985004e-14,
              "lower_than_best": false
            },
            {
              "K": 4213.866714812085,
              "sign_changing": true,
              "residual": 2.5096591471651664e-13,
              "lower_than_best": false
            },
            {
              "K": 3935.1951735704074,
              "sign_changing": false,
              "residual": 1.2099265849386883e-11,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.1": {
          "T": 0.8599607151451657,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 0.11691267001726335,
          "raw_rho_max_spread_from_best": 0.58426995173945,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            2.72782801269641e-12,
            2.7377950378971237e-12,
            2.744476203876794e-12
          ],
          "fixed_iterations": [
            1784,
            1918,
            1928
          ],
          "fixed_last_delta_errors": [
            1.9771455639208885e-13,
            1.984369721591144e-13,
            1.9892122694413296e-13
          ],
          "stationary_roots": [
            {
              "K": 4557.550224940331,
              "sign_changing": false,
              "residual": 1.6743587831685893e-08,
              "lower_than_best": false
            },
            {
              "K": 4325.649635734319,
              "sign_changing": false,
              "residual": 2.5120032669319456e-09,
              "lower_than_best": false
            },
            {
              "K": 5148.5102934394035,
              "sign_changing": false,
              "residual": 8.892803617100802e-08,
              "lower_than_best": false
            },
            {
              "K": 4553.863623624307,
              "sign_changing": false,
              "residual": 3.662432876526841e-11,
              "lower_than_best": false
            },
            {
              "K": 3980.9903124111142,
              "sign_changing": false,
              "residual": 6.523277779542702e-11,
              "lower_than_best": false
            },
            {
              "K": 3854.431909542361,
              "sign_changing": false,
              "residual": 4.40994642159021e-09,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.4": {
          "T": 1.0944954556393016,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 17.77280475192712,
          "raw_rho_max_spread_from_best": 0.573372667541735,
          "optimizer_successes": 20,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            6.175408018628214e-13,
            6.11544677004691e-13,
            6.127987450388927e-13
          ],
          "fixed_iterations": [
            559,
            611,
            620
          ],
          "fixed_last_delta_errors": [
            1.9640896212713801e-13,
            1.9450189354702542e-13,
            1.9490075010887718e-13
          ],
          "stationary_roots": [
            {
              "K": 4589.430796493782,
              "sign_changing": false,
              "residual": 8.263690185914659e-08,
              "lower_than_best": false
            },
            {
              "K": 4837.972008547329,
              "sign_changing": false,
              "residual": 2.0574022872225496e-09,
              "lower_than_best": false
            },
            {
              "K": 5170.253612241251,
              "sign_changing": false,
              "residual": 2.3755883340940625e-08,
              "lower_than_best": false
            },
            {
              "K": 5008.061830418813,
              "sign_changing": false,
              "residual": 1.4455842639180235e-09,
              "lower_than_best": false
            },
            {
              "K": 3890.7364433685216,
              "sign_changing": false,
              "residual": 6.382887572247284e-14,
              "lower_than_best": false
            },
            {
              "K": 5177.560482867651,
              "sign_changing": false,
              "residual": 2.54164739335779e-09,
              "lower_than_best": false
            },
            {
              "K": 4773.809443112155,
              "sign_changing": false,
              "residual": 5.445509058149163e-14,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        }
      },
      "convergence_min_K": {
        "64": {
          "T_over_TcN": 0.7,
          "K": -0.040075754883431625,
          "iterations": 319,
          "last_delta_error": 1.8696155734687636e-13,
          "rho_max_increase": 0.0
        },
        "128": {
          "T_over_TcN": 0.7,
          "K": -0.041328224457177765,
          "iterations": 320,
          "last_delta_error": 1.8807178037150152e-13,
          "rho_max_increase": 0.0
        },
        "256": {
          "T_over_TcN": 0.7,
          "K": -0.04203492398577158,
          "iterations": 321,
          "last_delta_error": 1.8474111129762605e-13,
          "rho_max_increase": 0.0
        },
        "400": {
          "T_over_TcN": 0.7,
          "K": -0.042309481449764874,
          "iterations": 321,
          "last_delta_error": 1.8829382497642655e-13,
          "rho_max_increase": 0.0
        }
      }
    },
    "gamma_1": {
      "Tc_N": {
        "64": 0.25578635785305465,
        "128": 0.2558239692580716,
        "256": 0.2558334237663732,
        "400": 0.25583528896858454
      },
      "Tc_naive_N64": 0.25827434268879024,
      "temperatures": {
        "0.5": {
          "T": 0.12789317892652732,
          "K_best": -0.40995934557765157,
          "value_spread": 1.3322676295501878e-15,
          "rho_max_spread_from_best": 5.551115123125783e-17,
          "raw_value_spread": 28.55268121843672,
          "raw_rho_max_spread_from_best": 0.1901518299170164,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            3.1252778143198157e-13,
            2.992051051364797e-13,
            3.1907809727727e-13
          ],
          "fixed_iterations": [
            155,
            130,
            149
          ],
          "fixed_last_delta_errors": [
            1.8618440122963875e-13,
            1.779687508474126e-13,
            1.8951507030351422e-13
          ],
          "stationary_roots": [
            {
              "K": 4395.553780760873,
              "sign_changing": true,
              "residual": 1.8484449193501007e-08,
              "lower_than_best": false
            },
            {
              "K": 4500.4985434934315,
              "sign_changing": false,
              "residual": 9.651908425262607e-08,
              "lower_than_best": false
            },
            {
              "K": 4905.162125926995,
              "sign_changing": true,
              "residual": 6.804658780890094e-10,
              "lower_than_best": false
            },
            {
              "K": 3589.4263186379285,
              "sign_changing": false,
              "residual": 6.33041937591202e-08,
              "lower_than_best": false
            },
            {
              "K": 3646.1792632566035,
              "sign_changing": true,
              "residual": 3.6242090439841945e-09,
              "lower_than_best": false
            },
            {
              "K": 4147.884523706086,
              "sign_changing": false,
              "residual": 9.612992248147502e-11,
              "lower_than_best": false
            },
            {
              "K": 4464.330818970254,
              "sign_changing": true,
              "residual": 2.3815237337743156e-08,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "0.8": {
          "T": 0.20462908628244372,
          "K_best": -0.03258677156238399,
          "value_spread": 3.3306690738754696e-16,
          "rho_max_spread_from_best": 9.02777852473946e-13,
          "raw_value_spread": 19.895447950391546,
          "raw_rho_max_spread_from_best": 0.5186071808586988,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            0.0,
            1.915134717478395e-12,
            1.9459989175629744e-12
          ],
          "fixed_iterations": [
            295,
            256,
            266
          ],
          "fixed_last_delta_errors": [
            1.9723112032465906e-13,
            1.9317880628477724e-13,
            1.9950707752514063e-13
          ],
          "stationary_roots": [
            {
              "K": 4571.435681656369,
              "sign_changing": true,
              "residual": 9.64260884889212e-08,
              "lower_than_best": false
            },
            {
              "K": 4473.887609033794,
              "sign_changing": true,
              "residual": 4.431207956123728e-09,
              "lower_than_best": false
            },
            {
              "K": 4397.748815880128,
              "sign_changing": true,
              "residual": 6.794098605933385e-08,
              "lower_than_best": false
            },
            {
              "K": 4711.782115143027,
              "sign_changing": true,
              "residual": 1.6297074800775135e-11,
              "lower_than_best": false
            },
            {
              "K": 4670.445274741636,
              "sign_changing": false,
              "residual": 1.88531981270698e-10,
              "lower_than_best": false
            },
            {
              "K": 4394.927095549998,
              "sign_changing": false,
              "residual": 3.893712404774171e-08,
              "lower_than_best": false
            },
            {
              "K": 3465.75642690924,
              "sign_changing": false,
              "residual": 3.3532976540656715e-08,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.1": {
          "T": 0.28136499363836015,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 8.62071135089581,
          "raw_rho_max_spread_from_best": 0.8273518558264247,
          "optimizer_successes": 22,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            4.5808621019510924e-12,
            4.541144480117829e-12,
            4.550046835061572e-12
          ],
          "fixed_iterations": [
            955,
            1036,
            1044
          ],
          "fixed_last_delta_errors": [
            1.9960539501364376e-13,
            1.9787474881242972e-13,
            1.9826265790804247e-13
          ],
          "stationary_roots": [
            {
              "K": 4101.426366803023,
              "sign_changing": true,
              "residual": 1.4314740004461868e-08,
              "lower_than_best": false
            },
            {
              "K": 4358.968321432695,
              "sign_changing": true,
              "residual": 1.4454458463486475e-09,
              "lower_than_best": false
            },
            {
              "K": 4958.870968586371,
              "sign_changing": false,
              "residual": 5.397168789772147e-08,
              "lower_than_best": false
            },
            {
              "K": 4317.537136437629,
              "sign_changing": true,
              "residual": 3.1552957469038745e-10,
              "lower_than_best": false
            },
            {
              "K": 3226.06485988044,
              "sign_changing": true,
              "residual": 2.8622682002321653e-10,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.4": {
          "T": 0.3581009009942765,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 8.07406087418375,
          "raw_rho_max_spread_from_best": 0.762062475598366,
          "optimizer_successes": 22,
          "optimizer_messages": [
            "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            1.0758126962826632e-12,
            1.0309857040522075e-12,
            1.040302436886804e-12
          ],
          "fixed_iterations": [
            312,
            344,
            351
          ],
          "fixed_last_delta_errors": [
            1.9947669418699873e-13,
            1.911648939532079e-13,
            1.9289239826031454e-13
          ],
          "stationary_roots": [
            {
              "K": 3352.00627071986,
              "sign_changing": false,
              "residual": 7.612868533538184e-11,
              "lower_than_best": false
            },
            {
              "K": 3292.02235902323,
              "sign_changing": false,
              "residual": 4.399129137332408e-11,
              "lower_than_best": false
            },
            {
              "K": 4056.370848011027,
              "sign_changing": false,
              "residual": 2.8002396427408124e-09,
              "lower_than_best": false
            },
            {
              "K": 4947.424106378344,
              "sign_changing": false,
              "residual": 9.741560579172578e-09,
              "lower_than_best": false
            },
            {
              "K": 3547.7614950879256,
              "sign_changing": false,
              "residual": 4.207043553234518e-08,
              "lower_than_best": false
            },
            {
              "K": 4620.7212788510105,
              "sign_changing": false,
              "residual": 3.6499008397521395e-09,
              "lower_than_best": false
            },
            {
              "K": 3466.551632923403,
              "sign_changing": false,
              "residual": 2.1646648431983335e-10,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        }
      },
      "convergence_min_K": {
        "64": {
          "T_over_TcN": 0.7,
          "K": -0.08879820359632551,
          "iterations": 182,
          "last_delta_error": 1.8107737531636303e-13,
          "rho_max_increase": 0.0
        },
        "128": {
          "T_over_TcN": 0.7,
          "K": -0.08885800125858112,
          "iterations": 182,
          "last_delta_error": 1.844080443902385e-13,
          "rho_max_increase": 0.0
        },
        "256": {
          "T_over_TcN": 0.7,
          "K": -0.08887313054514001,
          "iterations": 182,
          "last_delta_error": 1.8640644583456378e-13,
          "rho_max_increase": 0.0
        },
        "400": {
          "T_over_TcN": 0.7,
          "K": -0.08887612338514606,
          "iterations": 182,
          "last_delta_error": 1.8673951274195133e-13,
          "rho_max_increase": 0.0
        }
      }
    },
    "gamma_2": {
      "Tc_N": {
        "64": 0.18272624531858747,
        "128": 0.18272624761946163,
        "256": 0.18272624776278396,
        "400": 0.1827262477707281
      },
      "Tc_naive_N64": 0.18274316855791178,
      "temperatures": {
        "0.5": {
          "T": 0.09136312265929374,
          "K_best": -1.3112776384038076,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 2.324807013565078e-13,
          "raw_value_spread": 60.811078386540956,
          "raw_rho_max_spread_from_best": 0.2626101142219889,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            5.566658245470535e-13,
            5.629940957874169e-13,
            0.0
          ],
          "fixed_iterations": [
            129,
            118,
            130
          ],
          "fixed_last_delta_errors": [
            1.872946242542639e-13,
            1.915134717478395e-13,
            1.691424778016426e-13
          ],
          "stationary_roots": [
            {
              "K": 3979.141043024502,
              "sign_changing": false,
              "residual": 1.458747352621847e-10,
              "lower_than_best": false
            },
            {
              "K": 5267.434048811349,
              "sign_changing": false,
              "residual": 8.071521398665024e-09,
              "lower_than_best": false
            },
            {
              "K": 4714.0590776050985,
              "sign_changing": false,
              "residual": 1.3607914782403947e-08,
              "lower_than_best": false
            },
            {
              "K": 3179.685830000376,
              "sign_changing": false,
              "residual": 6.662056327349578e-09,
              "lower_than_best": false
            },
            {
              "K": 4404.306247218403,
              "sign_changing": false,
              "residual": 1.4547986033205054e-08,
              "lower_than_best": false
            },
            {
              "K": 4537.5487930929685,
              "sign_changing": true,
              "residual": 4.312527436718672e-08,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "0.8": {
          "T": 0.14618099625487,
          "K_best": -0.0916381231338027,
          "value_spread": 2.220446049250313e-16,
          "rho_max_spread_from_best": 5.204170427930421e-13,
          "raw_value_spread": 4.462402670914916,
          "raw_rho_max_spread_from_best": 0.4470612257415714,
          "optimizer_successes": 15,
          "optimizer_messages": [
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            0.0,
            1.0949019468853294e-12,
            1.0939027461631667e-12
          ],
          "fixed_iterations": [
            169,
            146,
            156
          ],
          "fixed_last_delta_errors": [
            1.7252865802674933e-13,
            1.886268918838141e-13,
            1.8840484727888906e-13
          ],
          "stationary_roots": [
            {
              "K": 5221.460784756804,
              "sign_changing": true,
              "residual": 3.9970396215061044e-08,
              "lower_than_best": false
            },
            {
              "K": 4596.868066928367,
              "sign_changing": true,
              "residual": 4.252565877216341e-08,
              "lower_than_best": false
            },
            {
              "K": 4126.8769434024,
              "sign_changing": false,
              "residual": 9.824380290498795e-08,
              "lower_than_best": false
            },
            {
              "K": 3812.9533635616162,
              "sign_changing": false,
              "residual": 3.597910426474761e-08,
              "lower_than_best": false
            },
            {
              "K": 5434.380619197902,
              "sign_changing": false,
              "residual": 6.880380188869006e-08,
              "lower_than_best": false
            },
            {
              "K": 5139.994779324217,
              "sign_changing": false,
              "residual": 2.1006456443754876e-08,
              "lower_than_best": false
            },
            {
              "K": 4490.234743900051,
              "sign_changing": true,
              "residual": 7.897067555440174e-09,
              "lower_than_best": false
            },
            {
              "K": 5106.601643612848,
              "sign_changing": true,
              "residual": 9.086197350072212e-10,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.1": {
          "T": 0.20099886985044624,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 0.34933089909483994,
          "raw_rho_max_spread_from_best": 0.743235614762551,
          "optimizer_successes": 29,
          "optimizer_messages": [
            "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            3.3405746540853174e-12,
            3.2936467604646865e-12,
            3.2883164441347125e-12
          ],
          "fixed_iterations": [
            518,
            567,
            574
          ],
          "fixed_last_delta_errors": [
            1.960708983294705e-13,
            1.9331652364496693e-13,
            1.9300366731950824e-13
          ],
          "stationary_roots": [
            {
              "K": 4996.840397859457,
              "sign_changing": false,
              "residual": 7.725088277232136e-09,
              "lower_than_best": false
            },
            {
              "K": 3864.7561141173946,
              "sign_changing": false,
              "residual": 3.282583024978443e-12,
              "lower_than_best": false
            },
            {
              "K": 4157.901815646539,
              "sign_changing": false,
              "residual": 7.357198280126225e-09,
              "lower_than_best": false
            },
            {
              "K": 4303.791518150307,
              "sign_changing": false,
              "residual": 1.1255037056743335e-10,
              "lower_than_best": false
            },
            {
              "K": 3862.8589404042395,
              "sign_changing": false,
              "residual": 4.5196959856973734e-08,
              "lower_than_best": false
            },
            {
              "K": 3900.7951292928747,
              "sign_changing": false,
              "residual": 7.461650243627274e-10,
              "lower_than_best": false
            },
            {
              "K": 4042.562642821456,
              "sign_changing": false,
              "residual": 1.1628104463764698e-08,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        },
        "1.4": {
          "T": 0.25581674344602245,
          "K_best": 0.0,
          "value_spread": 0.0,
          "rho_max_spread_from_best": 0.0,
          "raw_value_spread": 0.09499716782550977,
          "raw_rho_max_spread_from_best": 0.28363660234009413,
          "optimizer_successes": 29,
          "optimizer_messages": [
            "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
            "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
            "STOP: TOTAL NO. OF ITERATIONS REACHED LIMIT"
          ],
          "fixed_theta_max_diffs": [
            7.680665594298287e-13,
            8.41523021549293e-13,
            8.356987548490711e-13
          ],
          "fixed_iterations": [
            185,
            204,
            210
          ],
          "fixed_last_delta_errors": [
            1.7860572606412256e-13,
            1.9568724665615052e-13,
            1.9433287525433288e-13
          ],
          "stationary_roots": [
            {
              "K": 3433.0930431113643,
              "sign_changing": true,
              "residual": 1.1114192899341901e-10,
              "lower_than_best": false
            },
            {
              "K": 3734.923470893421,
              "sign_changing": false,
              "residual": 1.206730948299862e-09,
              "lower_than_best": false
            },
            {
              "K": 3830.7114398404397,
              "sign_changing": false,
              "residual": 6.717783972336219e-08,
              "lower_than_best": false
            },
            {
              "K": 4411.951331118933,
              "sign_changing": true,
              "residual": 3.004178275391764e-08,
              "lower_than_best": false
            },
            {
              "K": 3771.4264723670485,
              "sign_changing": false,
              "residual": 3.806841705184951e-10,
              "lower_than_best": false
            },
            {
              "K": 4318.2956000442955,
              "sign_changing": false,
              "residual": 1.165577746910033e-09,
              "lower_than_best": false
            },
            {
              "K": 3158.5025400868876,
              "sign_changing": false,
              "residual": 2.8415702178142425e-11,
              "lower_than_best": false
            }
          ],
          "rho_monotone": true,
          "rho_max_increase": 0.0
        }
      },
      "convergence_min_K": {
        "64": {
          "T_over_TcN": 0.7,
          "K": -0.25609048862878625,
          "iterations": 114,
          "last_delta_error": 1.7047474543119279e-13,
          "rho_max_increase": 0.0
        },
        "128": {
          "T_over_TcN": 0.7,
          "K": -0.25609052677755173,
          "iterations": 114,
          "last_delta_error": 1.7069679003611782e-13,
          "rho_max_increase": 0.0
        },
        "256": {
          "T_over_TcN": 0.7,
          "K": -0.25609052914195995,
          "iterations": 114,
          "last_delta_error": 1.708633234898116e-13,
          "rho_max_increase": 0.0
        },
        "400": {
          "T_over_TcN": 0.7,
          "K": -0.2560905292728224,
          "iterations": 114,
          "last_delta_error": 1.7064127888488656e-13,
          "rho_max_increase": 0.0
        }
      }
    }
  },
  "curves": {
    "einstein_0.5": [
      {
        "T_over_Tc": 0.2,
        "Delta0_over_Tc": 1.8075468802837484,
        "order": 10.369831672812225,
        "K": -1.391922406632247,
        "iterations": 146,
        "last_delta_error": 1.8693380177126073e-13
      },
      {
        "T_over_Tc": 0.25,
        "Delta0_over_Tc": 1.8120585332126717,
        "order": 6.722336773069605,
        "K": -0.8523924506524931,
        "iterations": 137,
        "last_delta_error": 1.7262580254140403e-13
      },
      {
        "T_over_Tc": 0.30000000000000004,
        "Delta0_over_Tc": 1.8106482290050787,
        "order": 4.704670393473288,
        "K": -0.5562994559426144,
        "iterations": 149,
        "last_delta_error": 1.968980534172715e-13
      },
      {
        "T_over_Tc": 0.35000000000000003,
        "Delta0_over_Tc": 1.8039885950815073,
        "order": 3.4700461358195205,
        "K": -0.377796849960804,
        "iterations": 156,
        "last_delta_error": 1.78163039876722e-13
      },
      {
        "T_over_Tc": 0.4,
        "Delta0_over_Tc": 1.791204577073756,
        "order": 2.6539317945274212,
        "K": -0.2628592107017349,
        "iterations": 163,
        "last_delta_error": 1.7370826999041356e-13
      },
      {
        "T_over_Tc": 0.45,
        "Delta0_over_Tc": 1.7711081557948813,
        "order": 2.0806174326432783,
        "K": -0.1853046617304699,
        "iterations": 171,
        "last_delta_error": 1.8582357874663558e-13
      },
      {
        "T_over_Tc": 0.5,
        "Delta0_over_Tc": 1.742477210172638,
        "order": 1.657607573699099,
        "K": -0.1312032873084421,
        "iterations": 182,
        "last_delta_error": 1.8025858583570198e-13
      },
      {
        "T_over_Tc": 0.55,
        "Delta0_over_Tc": 1.7040579113635264,
        "order": 1.3326512129018737,
        "K": -0.09258048001524477,
        "iterations": 196,
        "last_delta_error": 1.7780221739371882e-13
      },
      {
        "T_over_Tc": 0.6000000000000001,
        "Delta0_over_Tc": 1.6544759497110524,
        "order": 1.0744740165282098,
        "K": -0.0645957200284133,
        "iterations": 214,
        "last_delta_error": 1.7910672944765338e-13
      },
      {
        "T_over_Tc": 0.65,
        "Delta0_over_Tc": 1.592097525449114,
        "order": 0.8634317163160046,
        "K": -0.04416776122990185,
        "iterations": 237,
        "last_delta_error": 1.9527435224375722e-13
      },
      {
        "T_over_Tc": 0.7,
        "Delta0_over_Tc": 1.514823603327988,
        "order": 0.6866709834784346,
        "K": -0.02925682805186791,
        "iterations": 269,
        "last_delta_error": 1.979458263967615e-13
      },
      {
        "T_over_Tc": 0.75,
        "Delta0_over_Tc": 1.4197519647845813,
        "order": 0.5354824753034365,
        "K": -0.01846768901471041,
        "iterations": 315,
        "last_delta_error": 1.8741952434453424e-13
      },
      {
        "T_over_Tc": 0.8,
        "Delta0_over_Tc": 1.3025433529951915,
        "order": 0.4037832925256695,
        "K": -0.010819276096375785,
        "iterations": 382,
        "last_delta_error": 1.9971524434225785e-13
      },
      {
        "T_over_Tc": 0.8500000000000001,
        "Delta0_over_Tc": 1.156036228090265,
        "order": 0.2872108484753255,
        "K": -0.005605332764438087,
        "iterations": 494,
        "last_delta_error": 1.9978463328129692e-13
      },
      {
        "T_over_Tc": 0.9000000000000001,
        "Delta0_over_Tc": 0.966516168236061,
        "order": 0.18256227483498744,
        "K": -0.0023070723226696344,
        "iterations": 714,
        "last_delta_error": 1.9798052086628104e-13
      },
      {
        "T_over_Tc": 0.95,
        "Delta0_over_Tc": 0.6992502775766096,
        "order": 0.0874366070744278,
        "K": -0.0005367172463518893,
        "iterations": 1348,
        "last_delta_error": 1.9948279139647696e-13
      },
      {
        "T_over_Tc": 0.98,
        "Delta0_over_Tc": 0.44819658463037776,
        "order": 0.03415085219554163,
        "K": -8.241933476376556e-05,
        "iterations": 3136,
        "last_delta_error": 1.9918441895860894e-13
      },
      {
        "T_over_Tc": 0.99,
        "Delta0_over_Tc": 0.31831973770843736,
        "order": 0.01694548217384611,
        "K": -2.0331389132152017e-05,
        "iterations": 5935,
        "last_delta_error": 1.9965452902059866e-13
      },
      {
        "T_over_Tc": 1.0,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.01,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.02,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.05,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1500000000000001,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.2,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.25,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.3,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.35,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.4,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.45,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.5,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      }
    ],
    "einstein_1": [
      {
        "T_over_Tc": 0.2,
        "Delta0_over_Tc": 2.06864810539956,
        "order": 8.819212490918275,
        "K": -2.2327323719596173,
        "iterations": 126,
        "last_delta_error": 1.6381340728344185e-13
      },
      {
        "T_over_Tc": 0.25,
        "Delta0_over_Tc": 2.0663638045658015,
        "order": 5.68190764693667,
        "K": -1.3692291146132636,
        "iterations": 111,
        "last_delta_error": 1.8859913630819847e-13
      },
      {
        "T_over_Tc": 0.30000000000000004,
        "Delta0_over_Tc": 2.062101946879721,
        "order": 3.976164028809718,
        "K": -0.9002776628256575,
        "iterations": 126,
        "last_delta_error": 1.822986206434507e-13
      },
      {
        "T_over_Tc": 0.35000000000000003,
        "Delta0_over_Tc": 2.0544511679842286,
        "order": 2.9438754680185957,
        "K": -0.6180691223757551,
        "iterations": 131,
        "last_delta_error": 1.6378565170782622e-13
      },
      {
        "T_over_Tc": 0.4,
        "Delta0_over_Tc": 2.041687643765627,
        "order": 2.267720196347222,
        "K": -0.4357773947457013,
        "iterations": 135,
        "last_delta_error": 1.7616463843239671e-13
      },
      {
        "T_over_Tc": 0.45,
        "Delta0_over_Tc": 2.0220347150554794,
        "order": 1.796343306343716,
        "K": -0.3119109250420129,
        "iterations": 140,
        "last_delta_error": 1.8829382497642655e-13
      },
      {
        "T_over_Tc": 0.5,
        "Delta0_over_Tc": 1.9937294492487865,
        "order": 1.4503768497454272,
        "K": -0.22459418134068398,
        "iterations": 147,
        "last_delta_error": 1.8687829062002947e-13
      },
      {
        "T_over_Tc": 0.55,
        "Delta0_over_Tc": 1.9549750688334897,
        "order": 1.1850414989463338,
        "K": -0.1613946371289463,
        "iterations": 156,
        "last_delta_error": 1.934286064653179e-13
      },
      {
        "T_over_Tc": 0.6000000000000001,
        "Delta0_over_Tc": 1.9038306196124926,
        "order": 0.9735302650460347,
        "K": -0.11481785424635249,
        "iterations": 169,
        "last_delta_error": 1.7186252421197423e-13
      },
      {
        "T_over_Tc": 0.65,
        "Delta0_over_Tc": 1.838049597827527,
        "order": 0.7989789724826948,
        "K": -0.0801285208371052,
        "iterations": 185,
        "last_delta_error": 1.8726686867864828e-13
      },
      {
        "T_over_Tc": 0.7,
        "Delta0_over_Tc": 1.754840870606718,
        "order": 0.6503175915200847,
        "K": -0.05421854408495974,
        "iterations": 208,
        "last_delta_error": 1.8351986597053838e-13
      },
      {
        "T_over_Tc": 0.75,
        "Delta0_over_Tc": 1.6504728551561785,
        "order": 0.5200047653457839,
        "K": -0.03498321162536222,
        "iterations": 240,
        "last_delta_error": 1.9831358777366859e-13
      },
      {
        "T_over_Tc": 0.8,
        "Delta0_over_Tc": 1.5195260782524143,
        "order": 0.40273106972273903,
        "K": -0.02095978569088025,
        "iterations": 290,
        "last_delta_error": 1.8876566976189224e-13
      },
      {
        "T_over_Tc": 0.8500000000000001,
        "Delta0_over_Tc": 1.3532532421756296,
        "order": 0.2946457999067499,
        "K": -0.011109063332433666,
        "iterations": 372,
        "last_delta_error": 1.9598211942195576e-13
      },
      {
        "T_over_Tc": 0.9000000000000001,
        "Delta0_over_Tc": 1.1351567116823222,
        "order": 0.19287903436986947,
        "K": -0.004678494129036342,
        "iterations": 535,
        "last_delta_error": 1.94094740280093e-13
      },
      {
        "T_over_Tc": 0.95,
        "Delta0_over_Tc": 0.8238451506610232,
        "order": 0.09523663488160028,
        "K": -0.0011137346913166202,
        "iterations": 1007,
        "last_delta_error": 1.9824419883462951e-13
      },
      {
        "T_over_Tc": 0.98,
        "Delta0_over_Tc": 0.529004412225405,
        "order": 0.0379005436601687,
        "K": -0.00017339981942882804,
        "iterations": 2346,
        "last_delta_error": 1.992017661933687e-13
      },
      {
        "T_over_Tc": 0.99,
        "Delta0_over_Tc": 0.3759290754605445,
        "order": 0.01892506559348746,
        "K": -4.2971129970266475e-05,
        "iterations": 4454,
        "last_delta_error": 1.9911849946652183e-13
      },
      {
        "T_over_Tc": 1.0,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.01,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.02,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.05,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1500000000000001,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.2,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.25,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.3,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.35,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.4,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.45,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.5,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      }
    ],
    "einstein_3": [
      {
        "T_over_Tc": 0.2,
        "Delta0_over_Tc": 2.7243863522044145,
        "order": 10.228403060300774,
        "K": -5.445197837200254,
        "iterations": 144,
        "last_delta_error": 1.8185453143360064e-13
      },
      {
        "T_over_Tc": 0.25,
        "Delta0_over_Tc": 2.7186690800324547,
        "order": 6.580108632834534,
        "K": -3.3617512117022113,
        "iterations": 140,
        "last_delta_error": 1.7430501486614958e-13
      },
      {
        "T_over_Tc": 0.30000000000000004,
        "Delta0_over_Tc": 2.710872923555634,
        "order": 4.599586936912622,
        "K": -2.228373910807404,
        "iterations": 124,
        "last_delta_error": 1.7263968032921184e-13
      },
      {
        "T_over_Tc": 0.35000000000000003,
        "Delta0_over_Tc": 2.6993415159160654,
        "order": 3.4058693780967677,
        "K": -1.5434442650504892,
        "iterations": 140,
        "last_delta_error": 1.8596235662471372e-13
      },
      {
        "T_over_Tc": 0.4,
        "Delta0_over_Tc": 2.68149173726699,
        "order": 2.6297728593657155,
        "K": -1.097827032637802,
        "iterations": 144,
        "last_delta_error": 1.9895196601282805e-13
      },
      {
        "T_over_Tc": 0.45,
        "Delta0_over_Tc": 2.6542795669895645,
        "order": 2.0941102172592276,
        "K": -0.7920602892078747,
        "iterations": 149,
        "last_delta_error": 1.7064127888488656e-13
      },
      {
        "T_over_Tc": 0.5,
        "Delta0_over_Tc": 2.6146321839301274,
        "order": 1.7051275799937504,
        "K": -0.5740853980689438,
        "iterations": 154,
        "last_delta_error": 1.850741782050136e-13
      },
      {
        "T_over_Tc": 0.55,
        "Delta0_over_Tc": 2.5596505532495026,
        "order": 1.4094352592073234,
        "K": -0.4145314835870557,
        "iterations": 162,
        "last_delta_error": 1.800781745942004e-13
      },
      {
        "T_over_Tc": 0.6000000000000001,
        "Delta0_over_Tc": 2.486586527339195,
        "order": 1.1747991668072562,
        "K": -0.2957651660594014,
        "iterations": 173,
        "last_delta_error": 1.944000516118649e-13
      },
      {
        "T_over_Tc": 0.65,
        "Delta0_over_Tc": 2.392651370497738,
        "order": 0.9807751282330673,
        "K": -0.20662387685282635,
        "iterations": 190,
        "last_delta_error": 1.871836019518014e-13
      },
      {
        "T_over_Tc": 0.7,
        "Delta0_over_Tc": 2.274676192719351,
        "order": 0.8138189028578864,
        "K": -0.13971334991363538,
        "iterations": 215,
        "last_delta_error": 1.766364832178624e-13
      },
      {
        "T_over_Tc": 0.75,
        "Delta0_over_Tc": 2.128563348190493,
        "order": 0.6645914691097432,
        "K": -0.08994330427545061,
        "iterations": 251,
        "last_delta_error": 1.8818280267396403e-13
      },
      {
        "T_over_Tc": 0.8,
        "Delta0_over_Tc": 1.9483085466996894,
        "order": 0.5264066436094924,
        "K": -0.05369476891907221,
        "iterations": 307,
        "last_delta_error": 1.9773072068574038e-13
      },
      {
        "T_over_Tc": 0.8500000000000001,
        "Delta0_over_Tc": 1.723936576968366,
        "order": 0.3943020371309738,
        "K": -0.028325190704513725,
        "iterations": 402,
        "last_delta_error": 1.9945156637390937e-13
      },
      {
        "T_over_Tc": 0.9000000000000001,
        "Delta0_over_Tc": 1.436022469218164,
        "order": 0.26446394933953343,
        "K": -0.011862056876867033,
        "iterations": 591,
        "last_delta_error": 1.9700907571973403e-13
      },
      {
        "T_over_Tc": 0.95,
        "Delta0_over_Tc": 1.0345081050972047,
        "order": 0.1338603380126034,
        "K": -0.002806009662871256,
        "iterations": 1140,
        "last_delta_error": 1.9712009802219654e-13
      },
      {
        "T_over_Tc": 0.98,
        "Delta0_over_Tc": 0.6612266695434769,
        "order": 0.05407713641451548,
        "K": -0.0004351053397029306,
        "iterations": 2698,
        "last_delta_error": 1.986188991054405e-13
      },
      {
        "T_over_Tc": 0.99,
        "Delta0_over_Tc": 0.4691613390341442,
        "order": 0.027138439841863222,
        "K": -0.0001076762226105768,
        "iterations": 5155,
        "last_delta_error": 1.9950707752514063e-13
      },
      {
        "T_over_Tc": 1.0,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.01,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.02,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.05,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1500000000000001,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.2,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.25,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.3,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.35,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.4,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.45,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.5,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      }
    ],
    "two_peak_1": [
      {
        "T_over_Tc": 0.2,
        "Delta0_over_Tc": 2.0791598648445264,
        "order": 9.471580754994914,
        "K": -2.2180352027026498,
        "iterations": 135,
        "last_delta_error": 1.7918999617450027e-13
      },
      {
        "T_over_Tc": 0.25,
        "Delta0_over_Tc": 2.0771705106906837,
        "order": 6.102717423459204,
        "K": -1.3602073627688824,
        "iterations": 107,
        "last_delta_error": 1.995625886763719e-13
      },
      {
        "T_over_Tc": 0.30000000000000004,
        "Delta0_over_Tc": 2.072850634733683,
        "order": 4.268935084046907,
        "K": -0.8939413947076664,
        "iterations": 135,
        "last_delta_error": 1.7763568394002505e-13
      },
      {
        "T_over_Tc": 0.35000000000000003,
        "Delta0_over_Tc": 2.064832197403695,
        "order": 3.15861785214208,
        "K": -0.6131822904057689,
        "iterations": 140,
        "last_delta_error": 1.7275070263167436e-13
      },
      {
        "T_over_Tc": 0.4,
        "Delta0_over_Tc": 2.051290096492225,
        "order": 2.4311162757194644,
        "K": -0.43171473127311,
        "iterations": 144,
        "last_delta_error": 1.96787031114809e-13
      },
      {
        "T_over_Tc": 0.45,
        "Delta0_over_Tc": 2.0303237164896517,
        "order": 1.9236933962707787,
        "K": -0.3083339190698786,
        "iterations": 150,
        "last_delta_error": 1.8962609260597674e-13
      },
      {
        "T_over_Tc": 0.5,
        "Delta0_over_Tc": 2.0000802747835404,
        "order": 1.5509413766165108,
        "K": -0.22133219801620196,
        "iterations": 158,
        "last_delta_error": 1.7791323969618134e-13
      },
      {
        "T_over_Tc": 0.55,
        "Delta0_over_Tc": 1.9587407407815258,
        "order": 1.2646949432750336,
        "K": -0.15838713838836793,
        "iterations": 168,
        "last_delta_error": 1.8407497748285095e-13
      },
      {
        "T_over_Tc": 0.6000000000000001,
        "Delta0_over_Tc": 1.9044260300448044,
        "order": 1.0361941514795336,
        "K": -0.11207562950462702,
        "iterations": 182,
        "last_delta_error": 1.7613688285678109e-13
      },
      {
        "T_over_Tc": 0.65,
        "Delta0_over_Tc": 1.8350384341467958,
        "order": 0.8474438151270585,
        "K": -0.07770178406875172,
        "iterations": 200,
        "last_delta_error": 1.9156898289907076e-13
      },
      {
        "T_over_Tc": 0.7,
        "Delta0_over_Tc": 1.7480168969222252,
        "order": 0.6867336629276387,
        "K": -0.05216950124555386,
        "iterations": 226,
        "last_delta_error": 1.8501866705378234e-13
      },
      {
        "T_over_Tc": 0.75,
        "Delta0_over_Tc": 1.6399340980425139,
        "order": 0.5461823457637318,
        "K": -0.033363416116342526,
        "iterations": 263,
        "last_delta_error": 1.8324231021438209e-13
      },
      {
        "T_over_Tc": 0.8,
        "Delta0_over_Tc": 1.5057495650296333,
        "order": 0.42032653648024393,
        "K": -0.019792816958448922,
        "iterations": 318,
        "last_delta_error": 1.988964548615968e-13
      },
      {
        "T_over_Tc": 0.8500000000000001,
        "Delta0_over_Tc": 1.3371941066933046,
        "order": 0.3052775508836978,
        "K": -0.010378577201691108,
        "iterations": 411,
        "last_delta_error": 1.990074771640593e-13
      },
      {
        "T_over_Tc": 0.9000000000000001,
        "Delta0_over_Tc": 1.1184420603367762,
        "order": 0.19819968207076274,
        "K": -0.004321186475286315,
        "iterations": 595,
        "last_delta_error": 1.9628743075372768e-13
      },
      {
        "T_over_Tc": 0.95,
        "Delta0_over_Tc": 0.809361379797024,
        "order": 0.09697780482776178,
        "K": -0.001016437276311219,
        "iterations": 1128,
        "last_delta_error": 1.9925727734459997e-13
      },
      {
        "T_over_Tc": 0.98,
        "Delta0_over_Tc": 0.5188093466955732,
        "order": 0.038368787192428394,
        "K": -0.00015708827168426504,
        "iterations": 2641,
        "last_delta_error": 1.9984014443252818e-13
      },
      {
        "T_over_Tc": 0.99,
        "Delta0_over_Tc": 0.3684743764200263,
        "order": 0.019120479589845436,
        "K": -3.8832282502156146e-05,
        "iterations": 5026,
        "last_delta_error": 1.9929891070802341e-13
      },
      {
        "T_over_Tc": 1.0,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.01,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.02,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.05,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1500000000000001,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.2,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.25,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.3,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.35,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.4,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.45,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.5,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      }
    ],
    "gamma_0.5": [
      {
        "T_over_Tc": 0.2,
        "Delta0_over_Tc": 1.9153890637749882,
        "order": 10.097042962669205,
        "K": -1.7812635241374686,
        "iterations": 170,
        "last_delta_error": 1.9562129693895258e-13
      },
      {
        "T_over_Tc": 0.25,
        "Delta0_over_Tc": 1.9483564652897156,
        "order": 6.891128641908844,
        "K": -1.112563158042768,
        "iterations": 164,
        "last_delta_error": 1.9051427102567686e-13
      },
      {
        "T_over_Tc": 0.30000000000000004,
        "Delta0_over_Tc": 1.9654622439315037,
        "order": 5.0115477108653455,
        "K": -0.7363191589215177,
        "iterations": 177,
        "last_delta_error": 1.8829382497642655e-13
      },
      {
        "T_over_Tc": 0.35000000000000003,
        "Delta0_over_Tc": 1.9700018955790415,
        "order": 3.807538098407892,
        "K": -0.5050624292029049,
        "iterations": 185,
        "last_delta_error": 1.7696955012524995e-13
      },
      {
        "T_over_Tc": 0.4,
        "Delta0_over_Tc": 1.9631398510442384,
        "order": 2.9824569826867617,
        "K": -0.35397124913433675,
        "iterations": 193,
        "last_delta_error": 1.787459069646502e-13
      },
      {
        "T_over_Tc": 0.45,
        "Delta0_over_Tc": 1.9450567548810718,
        "order": 2.3855984769586236,
        "K": -0.2508878380802626,
        "iterations": 203,
        "last_delta_error": 1.8429702208777599e-13
      },
      {
        "T_over_Tc": 0.5,
        "Delta0_over_Tc": 1.9154146354513044,
        "order": 1.934047273305024,
        "K": -0.178360687591252,
        "iterations": 216,
        "last_delta_error": 1.887379141862766e-13
      },
      {
        "T_over_Tc": 0.55,
        "Delta0_over_Tc": 1.8735233506231126,
        "order": 1.5792672869012563,
        "K": -0.12623680554696293,
        "iterations": 233,
        "last_delta_error": 1.9184653865522705e-13
      },
      {
        "T_over_Tc": 0.6000000000000001,
        "Delta0_over_Tc": 1.8183594617398493,
        "order": 1.291383019546025,
        "K": -0.08827177452795532,
        "iterations": 256,
        "last_delta_error": 1.7896795156957523e-13
      },
      {
        "T_over_Tc": 0.65,
        "Delta0_over_Tc": 1.7484896125200446,
        "order": 1.0512191296177238,
        "K": -0.06044673260147615,
        "iterations": 286,
        "last_delta_error": 1.7852386235972517e-13
      },
      {
        "T_over_Tc": 0.7,
        "Delta0_over_Tc": 1.6618943406626245,
        "order": 0.8460229625720892,
        "K": -0.040075754883431625,
        "iterations": 326,
        "last_delta_error": 1.9584334154387761e-13
      },
      {
        "T_over_Tc": 0.75,
        "Delta0_over_Tc": 1.5556318444845705,
        "order": 0.6670500754637967,
        "K": -0.025305796389248902,
        "iterations": 384,
        "last_delta_error": 1.9673151996357774e-13
      },
      {
        "T_over_Tc": 0.8,
        "Delta0_over_Tc": 1.4251710901522563,
        "order": 0.5081430082563846,
        "K": -0.014823314071669813,
        "iterations": 472,
        "last_delta_error": 1.894040480010517e-13
      },
      {
        "T_over_Tc": 0.8500000000000001,
        "Delta0_over_Tc": 1.2629048269291598,
        "order": 0.3648637902316927,
        "K": -0.007675214450180268,
        "iterations": 616,
        "last_delta_error": 1.9750867608081535e-13
      },
      {
        "T_over_Tc": 0.9000000000000001,
        "Delta0_over_Tc": 1.0541169340463068,
        "order": 0.2339473263382313,
        "K": -0.0031557819569723033,
        "iterations": 901,
        "last_delta_error": 1.9728663147589032e-13
      },
      {
        "T_over_Tc": 0.95,
        "Delta0_over_Tc": 0.7613041413256266,
        "order": 0.11294714707142843,
        "K": -0.0007331157590763082,
        "iterations": 1727,
        "last_delta_error": 1.9906298831529057e-13
      },
      {
        "T_over_Tc": 0.98,
        "Delta0_over_Tc": 0.48744771076778254,
        "order": 0.04431266292029555,
        "K": -0.00011246156293534537,
        "iterations": 4074,
        "last_delta_error": 1.9978463328129692e-13
      },
      {
        "T_over_Tc": 0.99,
        "Delta0_over_Tc": 0.34607142280565023,
        "order": 0.02201939386843208,
        "K": -2.773181533099328e-05,
        "iterations": 7780,
        "last_delta_error": 1.9989565558375944e-13
      },
      {
        "T_over_Tc": 1.0,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.01,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.02,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.05,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1500000000000001,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.2,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.25,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.3,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.35,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.4,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.45,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.5,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      }
    ],
    "gamma_1": [
      {
        "T_over_Tc": 0.2,
        "Delta0_over_Tc": 2.643452955893632,
        "order": 11.61203611600144,
        "K": -4.989051919908203,
        "iterations": 153,
        "last_delta_error": 1.7053025658242404e-13
      },
      {
        "T_over_Tc": 0.25,
        "Delta0_over_Tc": 2.6247367430680955,
        "order": 7.476158850352229,
        "K": -2.941250352195487,
        "iterations": 140,
        "last_delta_error": 1.9118040484045196e-13
      },
      {
        "T_over_Tc": 0.30000000000000004,
        "Delta0_over_Tc": 2.598619340943727,
        "order": 5.210824604869371,
        "K": -1.8638010896019939,
        "iterations": 133,
        "last_delta_error": 1.9551027463649007e-13
      },
      {
        "T_over_Tc": 0.35000000000000003,
        "Delta0_over_Tc": 2.5652326416561166,
        "order": 3.8378648502425774,
        "K": -1.2363023968321079,
        "iterations": 136,
        "last_delta_error": 1.992850329202156e-13
      },
      {
        "T_over_Tc": 0.4,
        "Delta0_over_Tc": 2.523906966701587,
        "order": 2.941574639312643,
        "K": -0.8440783837653187,
        "iterations": 137,
        "last_delta_error": 1.9229062786507711e-13
      },
      {
        "T_over_Tc": 0.45,
        "Delta0_over_Tc": 2.473575435337884,
        "order": 2.320793447080341,
        "K": -0.5860865724686963,
        "iterations": 139,
        "last_delta_error": 1.7574830479816228e-13
      },
      {
        "T_over_Tc": 0.5,
        "Delta0_over_Tc": 2.412957478614723,
        "order": 1.8686570532916607,
        "K": -0.40995934557765157,
        "iterations": 142,
        "last_delta_error": 1.8240964294591322e-13
      },
      {
        "T_over_Tc": 0.55,
        "Delta0_over_Tc": 2.3406078012237566,
        "order": 1.5243231004340205,
        "K": -0.28647041811537877,
        "iterations": 147,
        "last_delta_error": 1.9906298831529057e-13
      },
      {
        "T_over_Tc": 0.6000000000000001,
        "Delta0_over_Tc": 2.254865820701979,
        "order": 1.2512507554144723,
        "K": -0.1983164237932109,
        "iterations": 156,
        "last_delta_error": 1.8696155734687636e-13
      },
      {
        "T_over_Tc": 0.65,
        "Delta0_over_Tc": 2.153719430168919,
        "order": 1.0265324365109156,
        "K": -0.134744901000323,
        "iterations": 169,
        "last_delta_error": 1.8751666885918894e-13
      },
      {
        "T_over_Tc": 0.7,
        "Delta0_over_Tc": 2.034564273531675,
        "order": 0.8352858046412183,
        "K": -0.08879820359632573,
        "iterations": 188,
        "last_delta_error": 1.9195756095768957e-13
      },
      {
        "T_over_Tc": 0.75,
        "Delta0_over_Tc": 1.893782811703731,
        "order": 0.6675433263794935,
        "K": -0.05581682071913474,
        "iterations": 217,
        "last_delta_error": 1.8313128791191957e-13
      },
      {
        "T_over_Tc": 0.8,
        "Delta0_over_Tc": 1.7259396021379285,
        "order": 0.516450082735526,
        "K": -0.03258677156238399,
        "iterations": 261,
        "last_delta_error": 1.957323192414151e-13
      },
      {
        "T_over_Tc": 0.8500000000000001,
        "Delta0_over_Tc": 1.5220124986559624,
        "order": 0.37718058865965154,
        "K": -0.01683359283405861,
        "iterations": 337,
        "last_delta_error": 1.8662849043948881e-13
      },
      {
        "T_over_Tc": 0.9000000000000001,
        "Delta0_over_Tc": 1.2646155009272022,
        "order": 0.2462668836399101,
        "K": -0.006911163103798357,
        "iterations": 487,
        "last_delta_error": 1.9173551635276453e-13
      },
      {
        "T_over_Tc": 0.95,
        "Delta0_over_Tc": 0.9094243943129199,
        "order": 0.12117002708205138,
        "K": -0.0016042934204866244,
        "iterations": 925,
        "last_delta_error": 1.9520496330471815e-13
      },
      {
        "T_over_Tc": 0.98,
        "Delta0_over_Tc": 0.5808579510053387,
        "order": 0.04809683931091442,
        "K": -0.00024606157394933825,
        "iterations": 2170,
        "last_delta_error": 1.9875767698351865e-13
      },
      {
        "T_over_Tc": 0.99,
        "Delta0_over_Tc": 0.4120595195771232,
        "order": 0.023993899546280888,
        "K": -6.067551263705395e-05,
        "iterations": 4135,
        "last_delta_error": 1.9961809982760315e-13
      },
      {
        "T_over_Tc": 1.0,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.01,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.02,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.05,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1500000000000001,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.2,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.25,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.3,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.35,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.4,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.45,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.5,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      }
    ],
    "gamma_2": [
      {
        "T_over_Tc": 0.2,
        "Delta0_over_Tc": 3.8813605951488617,
        "order": 14.997517366879084,
        "K": -23.690706680278694,
        "iterations": 246,
        "last_delta_error": 1.8884893648873913e-13
      },
      {
        "T_over_Tc": 0.25,
        "Delta0_over_Tc": 3.806735750117806,
        "order": 9.42503630983511,
        "K": -12.661625506611463,
        "iterations": 199,
        "last_delta_error": 1.982303210468217e-13
      },
      {
        "T_over_Tc": 0.30000000000000004,
        "Delta0_over_Tc": 3.7260906751250387,
        "order": 6.4263540840902404,
        "K": -7.398046120122288,
        "iterations": 167,
        "last_delta_error": 1.8851586958135158e-13
      },
      {
        "T_over_Tc": 0.35000000000000003,
        "Delta0_over_Tc": 3.638690642446486,
        "order": 4.635606186634625,
        "K": -4.583407209122532,
        "iterations": 134,
        "last_delta_error": 1.9539925233402755e-13
      },
      {
        "T_over_Tc": 0.4,
        "Delta0_over_Tc": 3.543514524281158,
        "order": 3.484887072760226,
        "K": -2.953613382063388,
        "iterations": 133,
        "last_delta_error": 1.9145796059660825e-13
      },
      {
        "T_over_Tc": 0.45,
        "Delta0_over_Tc": 3.4391811597455746,
        "order": 2.7037671092333584,
        "K": -1.9531224434107912,
        "iterations": 127,
        "last_delta_error": 1.730837695390619e-13
      },
      {
        "T_over_Tc": 0.5,
        "Delta0_over_Tc": 3.323948617795176,
        "order": 2.1496447980384445,
        "K": -1.3112776384038067,
        "iterations": 121,
        "last_delta_error": 1.907363156306019e-13
      },
      {
        "T_over_Tc": 0.55,
        "Delta0_over_Tc": 3.1957702117420155,
        "order": 1.74094038343698,
        "K": -0.885512778138982,
        "iterations": 117,
        "last_delta_error": 1.982303210468217e-13
      },
      {
        "T_over_Tc": 0.6000000000000001,
        "Delta0_over_Tc": 3.052325823962869,
        "order": 1.4278106441472278,
        "K": -0.5959993836555746,
        "iterations": 116,
        "last_delta_error": 1.6403545188836688e-13
      },
      {
        "T_over_Tc": 0.65,
        "Delta0_over_Tc": 2.8909454765452334,
        "order": 1.1781736966383958,
        "K": -0.39578147505483985,
        "iterations": 117,
        "last_delta_error": 1.6436851879575443e-13
      },
      {
        "T_over_Tc": 0.7,
        "Delta0_over_Tc": 2.7083591668205957,
        "order": 0.970511990319012,
        "K": -0.2560904886287869,
        "iterations": 121,
        "last_delta_error": 1.917910275039958e-13
      },
      {
        "T_over_Tc": 0.75,
        "Delta0_over_Tc": 2.5001791316534594,
        "order": 0.7898956148882906,
        "K": -0.15868239125839378,
        "iterations": 132,
        "last_delta_error": 1.7008616737257398e-13
      },
      {
        "T_over_Tc": 0.8,
        "Delta0_over_Tc": 2.259877193030828,
        "order": 0.6256468824955492,
        "K": -0.09163812313380282,
        "iterations": 151,
        "last_delta_error": 1.9456658506555868e-13
      },
      {
        "T_over_Tc": 0.8500000000000001,
        "Delta0_over_Tc": 1.9765474622131147,
        "order": 0.46990086055727487,
        "K": -0.04696528512703424,
        "iterations": 188,
        "last_delta_error": 1.8934853684982045e-13
      },
      {
        "T_over_Tc": 0.9000000000000001,
        "Delta0_over_Tc": 1.628900364685268,
        "order": 0.3166854956674888,
        "K": -0.01917936105227952,
        "iterations": 265,
        "last_delta_error": 1.968980534172715e-13
      },
      {
        "T_over_Tc": 0.95,
        "Delta0_over_Tc": 1.1619204788996471,
        "order": 0.1613178960497018,
        "K": -0.004438274691512728,
        "iterations": 496,
        "last_delta_error": 1.9562129693895258e-13
      },
      {
        "T_over_Tc": 0.98,
        "Delta0_over_Tc": 0.7385529068920788,
        "order": 0.06545638017418937,
        "K": -0.0006800953157245215,
        "iterations": 1157,
        "last_delta_error": 1.9875767698351865e-13
      },
      {
        "T_over_Tc": 0.99,
        "Delta0_over_Tc": 0.5230891978041293,
        "order": 0.0328996961112621,
        "K": -0.0001676743787599362,
        "iterations": 2203,
        "last_delta_error": 1.9868828804447958e-13
      },
      {
        "T_over_Tc": 1.0,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.01,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.02,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.05,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.1500000000000001,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.2,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.25,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.3,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.35,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.4,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.45,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      },
      {
        "T_over_Tc": 1.5,
        "Delta0_over_Tc": 0.0,
        "order": 0.0,
        "K": 0.0,
        "iterations": 0,
        "last_delta_error": 0.0
      }
    ]
  }
}


==> anc/numerics/study.py <==
import os
os.environ.update(OPENBLAS_NUM_THREADS='1', OMP_NUM_THREADS='1', MKL_NUM_THREADS='1')
import json, sys
from pathlib import Path
import numpy as np
from scipy.linalg import eigvalsh
from scipy.optimize import brentq, minimize, root
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

HERE=Path(__file__).resolve().parent
np.set_printoptions(precision=12)
rng=np.random.default_rng(291104)
CASES=[('einstein_0.5','einstein',.5),('einstein_1','einstein',1.),('einstein_3','einstein',3.),('two_peak_1','two_peak',1.),('gamma_0.5','gamma',.5),('gamma_1','gamma',1.),('gamma_2','gamma',2.)]

def lam(k,T,kind,p):
    k=np.asarray(k,dtype=float)
    if kind=='gamma': return (1/(2*np.pi*T))**p / np.maximum(k,1.)**p
    if kind=='einstein': return p/(1+(2*np.pi*T*k)**2)
    return .5*p*(1/(1+(2*np.pi*T*k)**2)+9/(9+(2*np.pi*T*k)**2))

class Chain:
    def __init__(self,N,T,kind,p):
        self.N=N; self.T=T; self.kind=kind; self.p=p
        n=np.arange(N); self.w=2*n+1.; d=np.abs(n[:,None]-n[None,:]); s=n[:,None]+n[None,:]+1
        self.D=lam(d,T,kind,p); np.fill_diagonal(self.D,0.)
        self.S=lam(s,T,kind,p)
        a=lam(np.arange(1,2*N+1),T,kind,p); cum=np.r_[0.,np.cumsum(a)]
        self.tail=cum[N+n]-cum[N-n-1]
        # sum_{j=N-n}^{N+n} lam(j)
        self.diag=self.w+self.D.sum(axis=1)-self.S.sum(axis=1)+self.tail
        self.B=self.D+self.S
    def matrix(self):
        return self.B/np.sqrt(np.outer(self.w,self.w))-np.diag((self.diag-self.w)/self.w)
    def valgrad_theta(self,t):
        c=np.cos(t); s=np.sin(t)
        # Stable at theta=0: 1-cos(x)=2sin^2(x/2).
        v=2*np.dot(self.w+self.tail,np.sin(t/2)**2)+np.sum(self.D*np.sin((t[:,None]-t[None,:])/2)**2)-np.sum(self.S*np.sin((t[:,None]+t[None,:])/2)**2)
        g=(self.w+self.tail)*s+ s*(self.D@c-self.S@c)-c*(self.B@s)
        return v,g
    def hessian(self,t):
        s=np.sin(t); c=np.cos(t)
        h=-(self.D-self.S)*np.outer(s,s)-self.B*np.outer(c,c)
        h[np.diag_indices(self.N)]+=c*(self.w+self.tail+(self.D-self.S)@c)+s*(self.B@s)
        return h
    def polish(self,t):
        t=np.arcsin(np.clip(np.abs(np.sin(t)),0,1))
        opt=minimize(self.valgrad_theta,t,jac=True,method='L-BFGS-B',bounds=[(0,np.pi/2)]*self.N,options={'maxiter':4000,'ftol':1e-15,'gtol':1e-12,'maxls':50,'maxcor':30})
        if opt.fun>=-1e-12:
            eigenvalues,eigenvectors=np.linalg.eigh(self.matrix())
            if eigenvalues[-1]>1+1e-10:
                direction=np.abs(eigenvectors[:,-1])/np.sqrt(self.w)
                direction=.3*direction/np.max(direction)
                opt=minimize(self.valgrad_theta,direction,jac=True,method='L-BFGS-B',bounds=[(0,np.pi/2)]*self.N,options={'maxiter':4000,'ftol':1e-15,'gtol':1e-12,'maxls':50,'maxcor':30})
        sol=root(lambda x:self.valgrad_theta(x)[1],opt.x,jac=self.hessian,method='hybr',options={'xtol':1e-11})
        if np.min(sol.x)>-1e-9 and np.max(sol.x)<np.pi/2 and np.max(np.abs(self.valgrad_theta(sol.x)[1]))<1e-8 and self.valgrad_theta(sol.x)[0]<=self.valgrad_theta(opt.x)[0]+1e-12:
            return np.maximum(sol.x,0)
        return opt.x
    def valgrad_rho(self,r):
        r=np.clip(r,1e-16,1-1e-16); t=np.arcsin(np.sqrt(r)); v,g=self.valgrad_theta(t)
        return v,g/(2*np.sqrt(r*(1-r)))
    def solve_theta(self,t):
        return minimize(self.valgrad_theta,t,jac=True,method='L-BFGS-B',bounds=[(-np.pi,np.pi)]*self.N,options={'maxiter':2500,'ftol':2e-15,'gtol':2e-11,'maxls':40,'maxcor':25})
    def solve_rho(self,r):
        return minimize(self.valgrad_rho,np.clip(r,1e-15,1-1e-15),jac=True,method='L-BFGS-B',bounds=[(1e-15,1-1e-15)]*self.N,options={'maxiter':2500,'ftol':2e-15,'gtol':2e-10,'maxls':40,'maxcor':25})
    def fixed(self,scale):
        delta=np.full(self.N,scale*np.pi*self.T)
        for it in range(100000):
            omega=np.pi*self.T*self.w; E=np.hypot(omega,delta); s=delta/E; c=omega/E
            # Include the canceling zero-transfer diagonal in both standard equations.
            l0=1. if self.kind=='gamma' else self.p
            Z=1+(self.D@c-self.S@c+l0*c+self.tail)/self.w
            new=np.pi*self.T*(self.B@s+l0*s)/Z
            err=np.max(np.abs(new-delta)); delta=.5*delta+.5*new
            if err<2e-13: break
        return np.arctan(delta/(np.pi*self.T*self.w)),it+1,err

def eigtop(N,T,kind,p): return eigvalsh(Chain(N,T,kind,p).matrix(),subset_by_index=[N-1,N-1],check_finite=False)[0]
def tc(N,kind,p): return brentq(lambda logt:eigtop(N,np.exp(logt),kind,p)-1,-15,8,xtol=1e-12).__float__() # log Tc
def tc_naive(N,kind,p):
    def f(logt):
        c=Chain(N,np.exp(logt),kind,p)
        M=c.matrix()+np.diag(c.tail/c.w)
        return eigvalsh(M,subset_by_index=[N-1,N-1],check_finite=False)[0]-1
    return float(np.exp(brentq(f,-15,8,xtol=1e-12)))

def study():
    allout={}; curves={}; conv={}; deviations=[]
    for name,kind,p in CASES:
        print('CASE',name,flush=True)
        tcs={str(N):float(np.exp(tc(N,kind,p))) for N in [64,128,256,400]}; Tcrit=tcs['64']; out={'Tc_N':tcs,'Tc_naive_N64':tc_naive(64,kind,p),'temperatures':{},'convergence_min_K':{}}
        for ratio in [.5,.8,1.1,1.4]:
            T=ratio*Tcrit; c=Chain(64,T,kind,p); results=[]; theta_results=[]; raw_values=[]; raw_rhos=[]
            for j in range(30):
                if j<15:
                    initial=rng.uniform(1e-5,.6,64); res=c.solve_rho(initial); t=np.arcsin(np.sqrt(np.clip(res.x,0,1)))
                else:
                    initial=rng.uniform(-np.pi,np.pi,64); res=c.solve_theta(initial); t=res.x
                raw_values.append(float(c.valgrad_theta(t)[0])); raw_rhos.append(np.sin(t)**2)
                t=c.polish(t)
                v=c.valgrad_theta(t)[0]; results.append((v,np.sin(t)**2, bool(res.success),str(res.message))); theta_results.append(t)
            ib=int(np.argmin([x[0] for x in results])); best=results[ib]; tr=theta_results[ib];
            # Refine the positive representative using the independent standard equations.
            fix=[]
            for scale in [.05,1.,10.]:
                th,it,err=c.fixed(scale); fix.append((th,it,err))
            fmin=min(fix,key=lambda x:c.valgrad_theta(x[0])[0])[0]; fv=c.valgrad_theta(fmin)[0]
            if fv<best[0]: best=(fv,np.sin(fmin)**2,True,'fixed point'); tr=fmin
            crit=[]
            for j in range(8):
                x=rng.uniform(-np.pi,np.pi,64); sol=root(lambda z:c.valgrad_theta(z)[1],x,method='hybr',options={'xtol':1e-9,'maxfev':10000})
                residual=float(np.max(np.abs(c.valgrad_theta(sol.x)[1]))); v=float(c.valgrad_theta(sol.x)[0]); signs=np.sin(sol.x); mixed=bool(np.min(signs)<-1e-6 and np.max(signs)>1e-6)
                if residual<1e-7: crit.append({'K':v,'sign_changing':mixed,'residual':residual,'lower_than_best':bool(v<best[0]-1e-9)})
            values=np.array([x[0] for x in results]); rs=np.array([x[1] for x in results]); best_r=best[1]; diffs=[float(np.max(np.abs(q[0]-np.arcsin(np.sqrt(best_r))))) for q in fix]
            rec={'T':T,'K_best':float(best[0]),'value_spread':float(np.ptp(values)),'rho_max_spread_from_best':float(np.max(np.abs(rs-best_r))),'raw_value_spread':float(np.ptp(raw_values)),'raw_rho_max_spread_from_best':float(np.max(np.abs(np.array(raw_rhos)-best_r))),'optimizer_successes':sum(x[2] for x in results),'optimizer_messages':sorted(set(x[3] for x in results)),'fixed_theta_max_diffs':diffs,'fixed_iterations':[q[1] for q in fix],'fixed_last_delta_errors':[float(q[2]) for q in fix],'stationary_roots':crit,'rho_monotone':bool(np.max(np.diff(best_r))<=1e-10),'rho_max_increase':float(max(0,np.max(np.diff(best_r))))}
            out['temperatures'][str(ratio)]=rec; deviations.append(rec['rho_max_spread_from_best']); print(' ',ratio,'spread',rec['rho_max_spread_from_best'],'K',rec['K_best'],flush=True)
        for N in [64,128,256,400]:
            # Same reduced temperature with respect to each truncation.
            T=.7*tcs[str(N)]; c=Chain(N,T,kind,p); th,it,err=c.fixed(1.); out['convergence_min_K'][str(N)]={'T_over_TcN':.7,'K':float(c.valgrad_theta(th)[0]),'iterations':it,'last_delta_error':float(err),'rho_max_increase':float(max(0,np.max(np.diff(np.sin(th)**2))))}
        curve=[]
        for ratio in np.r_[np.linspace(.2,.95,16),.98,.99,1.,1.01,1.02,np.linspace(1.05,1.5,10)]:
            c=Chain(64,ratio*Tcrit,kind,p)
            if ratio>=1: th=np.zeros(64); it=0; err=0.
            else: th,it,err=c.fixed(2.)
            curve.append({'T_over_Tc':float(ratio),'Delta0_over_Tc':float(np.pi*ratio*np.tan(th[0])),'order':float(np.dot(c.w,np.sin(th)**2)),'K':float(c.valgrad_theta(th)[0]),'iterations':it,'last_delta_error':float(err)})
        curves[name]=curve
        allout[name]=out
    (HERE/'data.json').write_text(json.dumps({'cases':allout,'curves':curves},indent=2)+'\n')
    plot(curves,allout)
    report(allout,curves)

def plot(curves,results):
    plt.rcParams.update({'font.family':'serif','font.size':10,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42})
    fig,axes=plt.subplots(1,2,figsize=(7,2.8),constrained_layout=True)
    for name,label in [('einstein_1',r'Einstein, $\lambda=1$'),('gamma_2',r'$\gamma=2$')]:
        a=curves[name]; x=[r['T_over_Tc'] for r in a]
        axes[0].plot(x,[r['Delta0_over_Tc'] for r in a],label=label)
        axes[1].plot(x,[r['order'] for r in a],label=label)
    for ax in axes: ax.axvline(1,color='.7',lw=.8,ls='--'); ax.set_xlabel(r'$T/T_c^{(64)}$'); ax.legend(frameon=False)
    axes[0].set_ylabel(r'$\Delta_0/T_c^{(64)}$'); axes[1].set_ylabel(r'$\sum_n (2n+1)\rho_n$'); fig.savefig(HERE/'fig_gap.pdf'); plt.close(fig)
    fig,ax=plt.subplots(3,1,figsize=(6,8),sharex=True,constrained_layout=True)
    for name,arr in curves.items():
        x=[v['T_over_Tc'] for v in arr]
        for a,key in zip(ax,['Delta0_over_Tc','order','K']): a.plot(x,[v[key] for v in arr],label=name)
    for a in ax: a.axvline(1,color='.7',lw=.8,ls='--')
    ax[0].set_ylabel(r'$\Delta_0/T_c^{(64)}$'); ax[1].set_ylabel(r'$\sum_n w_n\rho_n$'); ax[2].set_ylabel(r'$\mathcal{K}$'); ax[2].set_xlabel(r'$T/T_c^{(64)}$')
    ax[0].legend(frameon=False,ncol=2,fontsize=8); fig.savefig(HERE/'all_curves.pdf'); plt.close(fig)
    T=.7*results['einstein_1']['Tc_N']['64']; c=Chain(64,T,'einstein',1.); th,_,_=c.fixed(1.); r=np.sin(th)**2
    fig,axes=plt.subplots(1,2,figsize=(7,2.8),constrained_layout=True)
    x=np.linspace(0, min(.98,max(.6,2*r[0])),90); y=np.linspace(0,min(.98,max(.25,2*r[1])),90); z=np.empty((len(y),len(x)))
    for i,a in enumerate(y):
        for j,b in enumerate(x): rr=r.copy();rr[0]=b;rr[1]=a;z[i,j]=c.valgrad_theta(np.arcsin(np.sqrt(rr)))[0]
    im=axes[0].contourf(x,y,z,levels=18,cmap='viridis'); axes[0].plot(r[0],r[1],'w.',ms=7); axes[0].set_xlabel(r'$\rho_0$');axes[0].set_ylabel(r'$\rho_1$');fig.colorbar(im,ax=axes[0],label=r'$F(\rho)$')
    x=np.linspace(-1.4,1.4,400); vals=[c.valgrad_theta(z*th/max(th[0],1e-30))[0] for z in x];axes[1].plot(x,vals);axes[1].set_xlabel(r'$\theta_0$ along $\Theta=(\theta_0/\theta_0^*)\Theta^*$');axes[1].set_ylabel(r'$\mathcal{K}(\Theta)$'); fig.savefig(HERE/'fig_landscape.pdf');plt.close(fig)

def report(data,curves):
    lines=['# Numerical results','', 'Reproduce (from the paper folder; outputs are written next to the script):','', '```', 'uv run --no-project --with numpy --with scipy --with matplotlib python numerics/study.py', '```','', 'Script: `study.py`; complete machine-readable numbers, including every plotted point and every found root: `data.json`; figures: `fig_gap.pdf`, `fig_landscape.pdf`. Seed 291104; unit Einstein frequency and gamma-model g are 1. The two-peak spectrum has lambda=1. Tc is computed by Brent\'s method in log temperature, locating where the largest eigenvalue of the principal stability-operator block K_N equals one.','', 'Finite-chain convention: the naive restriction of the displayed double sums to indices < N does not yield the principal infinite-chain stability block. We fix all exterior positive-frequency spins to normal, adding `sum_n b_n(1-cos(theta_n))` where `b_n=sum_{j=N-n}^{N+n} lam(j)`. With W=diag(2n+1), the angle Hessian is W^(1/2)(I-K_N)W^(1/2); in weighted angle coordinates it is I-K_N. The same normal exterior contribution is supplied to Z. Gamma zero-transfer diagonal is set to 1; it cancels exactly in the nonlinear equations, as required.','', 'Each temperature uses 15 rho L-BFGS-B starts and 15 theta L-BFGS-B starts uniform in [-pi,pi]^N. Optimizer spread includes *all* results, including unsuccessful runs; it is not evidence of uniqueness if nonzero. Three standard (Z,Delta) fixed-point starts with one-half damping and eight unrestricted Powell hybrid root-solver starts with finite-difference Jacobians are independent checks. Small residual, not solver status alone, qualifies a stationary root. Normal-state curves at and above Tc use the normal solution directly.','', '| Case | Tc N=64 | N=128 | N=256 | N=400 |','|---|---:|---:|---:|---:|']
    for name,d in data.items(): lines.append('| '+name+' | '+' | '.join(f'{d["Tc_N"][str(n)]:.12g}' for n in [64,128,256,400])+' |')
    lines+=['','## Truncation comparison at N=64','', '| Case | Normal exterior Tc | Naive finite-chain Tc |','|---|---:|---:|']
    for name,d in data.items(): lines.append(f'| {name} | {d["Tc_N"]["64"]:.12g} | {d["Tc_naive_N64"]:.12g} |')
    lines+=['','The spread table below is **after** folding each raw result to the positive principal-angle domain, then applying a second L-BFGS-B and (when accepted) a Powell hybrid root solve with the analytic angle Hessian as Jacobian. The success count is from the original L-BFGS-B only. Raw spreads are preserved in data.json; they can be large because direct rho optimization encounters singular boundary gradients and unrestricted theta optimization is nonconvex. Folding is an additional transformation, not convergence of the raw optimizer. `all_curves.pdf` contains the temperature curves for all seven cases, including energy.']
    lines+=['If the second optimizer stalls at a nonnegative-energy normal point with an unstable normal Hessian, it is restarted in the direction abs(u_n)/sqrt(2n+1), where u is a leading eigenvector of K_N, before the root solve. Therefore final spread is not a claim that 30 independent raw L-BFGS-B optimizations converged; the restart shares spectral information.']
    lines+=['','## Optimization, fixed points, stationarity, and monotonicity','', 'N=64; T is relative to Tc^(64). `rho spread` is maximum coordinatewise difference from the best candidate across all 30 runs; `fixed diff` is the largest max-angle difference from that candidate across the three starts. Root counts refer only to the eight random starts, not an exhaustive classification.','', '| Case | T/Tc | min K | value spread | rho spread | successful/30 | fixed diff | fixed iterations | roots (sign-changing) | root K range | rho max increase |','|---|---:|---:|---:|---:|---:|---:|---|---:|---|---:|']
    for name,d in data.items():
        for ratio,r in d['temperatures'].items():
            roots=r['stationary_roots']; vr=[z['K'] for z in roots]; ran= ('%.5g to %.5g'%(min(vr),max(vr))) if vr else 'none'
            lines.append(f'| {name} | {ratio} | {r["K_best"]:.12g} | {r["value_spread"]:.4g} | {r["rho_max_spread_from_best"]:.4g} | {r["optimizer_successes"]} | {max(r["fixed_theta_max_diffs"]):.4g} | {r["fixed_iterations"]} | {len(roots)} ({sum(z["sign_changing"] for z in roots)}) | {ran} | {r["rho_max_increase"]:.4g} |')
    lines+=['','## N convergence at T = 0.7 Tc^(N)','', '| Case | K N=64 | N=128 | N=256 | N=400 | maximum rho increase across N |','|---|---:|---:|---:|---:|---:|']
    for name,d in data.items():
        vv=d['convergence_min_K']; lines.append('| '+name+' | '+' | '.join(f'{vv[str(n)]["K"]:.12g}' for n in [64,128,256,400])+' | '+f'{max(v["rho_max_increase"] for v in vv.values()):.4g}'+' |')
    mxrho=max(r['rho_max_spread_from_best'] for d in data.values() for r in d['temperatures'].values()); mxfix=max(max(r['fixed_theta_max_diffs']) for d in data.values() for r in d['temperatures'].values()); lower=sum(z['lower_than_best'] for d in data.values() for r in d['temperatures'].values() for z in r['stationary_roots'])
    lines+=['',f'Global maximum rho-vector deviation across starts: {mxrho:.12g}; global maximum fixed-point angle deviation: {mxfix:.12g}. Number of found stationary roots below the best candidate by more than 1e-9: {lower}. Monotonicity yes/no per case and temperature follows from the `rho_max_increase` values and explicit booleans in `data.json`; zero increase means yes.','', 'These are numerical finite-cutoff observations, not a proof. Nonzero optimization spread or unconverged fixed-point iteration is reported rather than hidden. The curves are not an independent global-minimization certificate.']
    (HERE/'RESULTS.md').write_text('\n'.join(lines)+'\n')

if __name__=='__main__': study()

